Electromagnetic fields in compact binaries: a post-Newtonian approach

Galactic binaries, and notably double white dwarfs systems, will be a prominent source for the future LISA and Einstein Telescope detectors. Contrarily to the black holes observed by the current LIGO-Virgo-KAGRA network, such objects bear intense magnetic fields, that are naturally expected to leave some imprints on the gravitational wave emission. The purpose of this work is thus to study those imprints within the post-Newtonian (PN) framework, particularly adapted to double white dwarfs systems. To this end, we construct an effective action that takes into account the whole electromagnetic structure of a star, and then specify it to dipolar order. With this action at hand, we compute the acceleration and Noetherian quantities for generic electric and magnetic dipoles, at a relative 2PN order. Finally, focusing on physically relevant systems, we show that the magnetic effects on the orbital frequency, energy and angular momentum is significant, confirming previous works conclusions.

==> anc/EM_PN_supplementary_material.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Electromagnetic fields in compact binaries:*)
(*a post-Newtonian approach"*)


(* ::Text:: *)
(*Authors: Quentin Henry, Francois Larrouturou and Christophe Le Poncin-Lafitte*)
(*Type: program Mathematica/xTensor*)
(**)
(*This file contains  the explicit expressions of the EM sector for the relevant quantities up to the 1/c^6 order. See App. A2 of the paper.*)


(*
Content :
Z1i : variation of the Lagrangian under a boost, see eq. (A2)
linPi : linear momentum, see eq. (A4)
intGi : center-of-mass integral, see eq. (A6)
fluxGi : flux associated with the center-of-mass integral

LCoM : Lagrangien, in the center-of-mass frame
accCoM : acceleration, in the center-of-mass frame

hamH : Hamiltonian, in the center-of-mass frame, see eq. (A8)
fluxH: flux associated with the Hamiltonian, in the center-of-mass frame, see eq. (A10)
angJi : angular momentum, in the center-of-mass frame, see eq. (A12)
fluxJi: flux associated with the angular momentum, in the center-of-mass frame, see eq. (A14)
*)


(*
Notations:
\[Alpha]EM is the fine-structure constant,

m1 and m2 are the masses of the two bodies
y1i[i] and y2i[i] are the position of the two bodies
v1i[i] and v2i[i] are the velocities of the two bodies
r12 n12i[i] = y1i[i] - y2i[i] is the relative distance
q1i[i] and q2i[i] are the electric dipoles
J1ij[i,j] and J2ij[i,j] are the magnetic dipoles, see eq. (2.15)

m = m1 + m2 is the total mass
\[Nu] = m1 m2 / m^2 is the symmetric mass ratio 
\[Delta] = (m1 - m2) / m is the antisymmetric mass ratio 
xi[i] = r ni[i] is the position in the center-of-mass frame
vi[i] is the velocity in the center-of-mass frame
ai[i] is the acceleration in the center-of-mass frame
*)


Z1i[i_] = (G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*n12i[a])/(2*c^6*r12^2) - 
     (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q1i[-a]])/(c^6*r12^3) + 
     (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]])/(2*c^6*r12^3) - 
     (G^2*m2*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]])/(2*c^6*r12^3) - 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[-a]*q1i[a]])/(2*c^6*r12^3) + 
     (G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]])/(2*c^6*r12^3) - 
     (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[n12i[a]*v1i[-a]])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^2) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2)/(4*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[q2i[a]*v1i[-a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[n12i[a]*v2i[-a]])/
      (4*c^6*r12^2) + (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*y1i[-a]])/
      (2*c^4*r12^3) + (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*y1i[-a]])/
      (2*c^4*r12^3) + (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(2*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r12) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]])/
      (4*c^6*r12) + (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*v1i[a])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*v1i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v1i[-a]]*v1i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/(4*c^6*r12) + 
     (3*G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(4*c^6*r12) - 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*v2i[a])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v2i[i])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*y1i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*n12i[b]]*y1i[i])/
      (2*c^6*r12^3) - (G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]^2*y1i[i])/
      (2*c^6*r12^4) - (7*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*y1i[i])/(2*c^6*r12^4) - 
     (7*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       y1i[i])/(2*c^6*r12^4) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*y1i[i])/(2*c^4*r12^3) + 
     (9*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*y1i[i])/(2*c^6*r12^4) - 
     (5*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*y1i[i])/(2*c^6*r12^4) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*y1i[i])/(2*c^4*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]*y1i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*v1i[a]]*y1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]]*y1i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*y1i[i])/
      (8*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*y1i[i])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*y1i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*y1i[i])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*y1i[i])/
      (8*c^6*r12^3) - (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[q2i[a]*v2i[-a]]*y1i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[a]*v2i[-a]]*y1i[i])/(8*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*y1i[i])/
      (8*c^6*r12^3) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]]*
       y1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*y1i[i])/
      (c^6*r12^2) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       y1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y1i[i])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*y1i[i])/
      (4*c^6*r12) - (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]*y2i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*y2i[i])/
      (2*c^6*r12^3) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]]*
       y2i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]*y2i[i])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*y2i[i])/
      (8*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*y2i[i])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*y2i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*y2i[i])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*y2i[i])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*y2i[i])/(8*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*y2i[i])/
      (8*c^6*r12^3) + (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]]*
       y2i[i])/(2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y2i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       y2i[i])/(2*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]]*y2i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[i]])/
      (4*c^6) + (3*G*\[Alpha]EM*J1ij[i, -a]*ParamD[t][q2i[a]])/(4*c^6*r12)
 
linPi[i_] = -((G^2*m2*\[Alpha]EM*J1ij[i, -a]*q1i[a])/(c^6*r12^4)) + 
     (G^2*m1*\[Alpha]EM*J2ij[i, -a]*q1i[a])/(2*c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*J2ij[i, -a]*q1i[a])/(2*c^6*r12^4) + 
     (G*\[Alpha]EM*J2ij[i, -a]*q1i[a])/(c^4*r12^3) + 
     (G^2*m1*\[Alpha]EM*J1ij[i, -a]*q2i[a])/(2*c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*J1ij[i, -a]*q2i[a])/(2*c^6*r12^4) + 
     (G*\[Alpha]EM*J1ij[i, -a]*q2i[a])/(c^4*r12^3) - 
     (G^2*m1*\[Alpha]EM*J2ij[i, -a]*q2i[a])/(c^6*r12^4) - 
     (6*G^2*m1*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]])/
      (c^6*r12^4) - (6*G^2*m2*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q1i[-a]])/(c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q1i[b]])/
      (c^6*r12^4) + (3*G^2*m1*\[Alpha]EM*n12i[i]*
       Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]])/(2*c^6*r12^4) + 
     (3*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]])/
      (2*c^6*r12^4) - (3*G*\[Alpha]EM*n12i[i]*
       Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]])/(c^4*r12^3) - 
     (6*G^2*m1*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]])/
      (c^6*r12^4) - (6*G^2*m2*\[Alpha]EM*J1ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q2i[-a]])/(c^6*r12^4) + 
     (3*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]])/
      (2*c^6*r12^4) + (3*G^2*m2*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]])/(2*c^6*r12^4) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]])/
      (c^4*r12^3) + (G^2*m1*\[Alpha]EM*n12i[i]*
       Scalar[J2ij[-a, -b]*n12i[a]*q2i[b]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*n12i[a]*Scalar[n12i[a]*v1i[-a]])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*n12i[a]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*
         n12i[b]]*Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^3) - 
     (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (31*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) + 
     (29*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]])/
      (2*c^4*r12^3) + (6*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]^2*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (27*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) + 
     (37*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]])/
      (2*c^4*r12^3) + (459*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) - 
     (255*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^4*r12^3) - 
     (3*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]^2*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (67*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) + 
     (35*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]])/
      (2*c^4*r12^3) + (2*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*Scalar[n12i[a]*v1i[-a]]^2)/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*
       Scalar[n12i[a]*v1i[-a]]^2)/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        3)/(8*c^6*r12^3) - (15*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^3)/(8*c^6*r12^3) + 
     (105*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^3)/(8*c^6*r12^3) + 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        3)/(8*c^6*r12^3) + (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q1i[a]*v1i[-a]])/
      (2*c^6*r12^4) + (43*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]])/
      (8*c^6*r12^4) - (39*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]])/
      (8*c^6*r12^4) - (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]])/
      (2*c^4*r12^3) - (2*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q1i[a]*v1i[-a]])/(c^6*r12^4) - 
     (57*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]])/(2*c^6*r12^4) + 
     (27*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v1i[-a]])/
      (2*c^4*r12^3) + (9*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[q1i[a]*v1i[-a]])/(8*c^6*r12^3) - 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[q1i[a]*v1i[-a]])/(8*c^6*r12^3) + 
     (35*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]])/(8*c^6*r12^4) - 
     (47*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]])/(8*c^6*r12^4) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]])/(2*c^4*r12^3) + 
     (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q2i[a]*v1i[-a]])/(2*c^6*r12^4) - 
     (57*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(2*c^6*r12^4) + 
     (27*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v1i[-a]])/
      (2*c^4*r12^3) + (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(c^6*r12^4) + 
     (9*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]^2*Scalar[q2i[a]*v1i[-a]])/
      (8*c^6*r12^3) - (45*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2*Scalar[q2i[a]*v1i[-a]])/(8*c^6*r12^3) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^3) - 
     (21*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[v1i[-a]*v1i[a]])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^3) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]]*Scalar[v1i[-a]*v1i[a]])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-b, i]*J2ij[-a, -i]*n12i[a]*v1i[b]])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*v1i[b]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*v1i[b]])/(c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*n12i[a]*Scalar[n12i[a]*v2i[-a]])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*n12i[a]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*
         n12i[b]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (37*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) - 
     (27*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]])/
      (2*c^4*r12^3) - (3*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]^2*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (2*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (29*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) - 
     (31*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/
      (2*c^4*r12^3) - (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) - 
     (255*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) + 
     (459*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^4*r12^3) + 
     (6*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]^2*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (35*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) - 
     (67*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/
      (2*c^4*r12^3) - (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (105*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*q1i[a]*v1i[b]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*Scalar[n12i[a]*v2i[-a]]^2)/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*
       Scalar[n12i[a]*v2i[-a]]^2)/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^3) + 
     (105*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^3) + 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]^2)/
      (8*c^6*r12^3) - (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]^2)/
      (8*c^6*r12^3) - (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        3)/(8*c^6*r12^3) - (15*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^3)/(8*c^6*r12^3) + 
     (105*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^3)/(8*c^6*r12^3) + 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        3)/(8*c^6*r12^3) + (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q1i[a]*v2i[-a]])/
      (2*c^6*r12^4) - (47*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]])/
      (8*c^6*r12^4) + (35*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]])/
      (8*c^6*r12^4) - (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]])/
      (2*c^4*r12^3) + (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(c^6*r12^4) + 
     (27*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(c^6*r12^4) - 
     (57*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(2*c^6*r12^4) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v2i[-a]])/
      (2*c^4*r12^3) + (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[q1i[a]*v2i[-a]])/(8*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[q1i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[-a]*v1i[a]]*Scalar[q1i[a]*v2i[-a]])/
      (8*c^6*r12^3) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*v1i[a]]*Scalar[q1i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (9*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]^2*Scalar[q1i[a]*v2i[-a]])/
      (8*c^6*r12^3) - (45*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2*Scalar[q1i[a]*v2i[-a]])/(8*c^6*r12^3) - 
     (39*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]])/(8*c^6*r12^4) + 
     (43*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]])/(8*c^6*r12^4) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]])/(2*c^4*r12^3) + 
     (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q2i[a]*v2i[-a]])/(2*c^6*r12^4) + 
     (27*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(c^6*r12^4) - 
     (57*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(2*c^6*r12^4) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v2i[-a]])/
      (2*c^4*r12^3) - (2*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]^2*Scalar[q2i[a]*v2i[-a]])/
      (8*c^6*r12^3) - (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2*Scalar[q2i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[v1i[-a]*v1i[a]]*Scalar[q2i[a]*v2i[-a]])/
      (8*c^6*r12^3) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*v1i[a]]*Scalar[q2i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (9*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]^2*Scalar[q2i[a]*v2i[-a]])/
      (8*c^6*r12^3) - (45*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2*Scalar[q2i[a]*v2i[-a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[v1i[a]*v2i[-a]])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]]*Scalar[v1i[a]*v2i[-a]])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]]*Scalar[v1i[a]*v2i[-a]])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]]*Scalar[v1i[a]*v2i[-a]])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v2i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (8*c^6*r12^3) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (8*c^6*r12^3) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (21*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-b, i]*J2ij[-a, -i]*n12i[a]*v2i[b]])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*v2i[b]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*v2i[b]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*v2i[b]])/(c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[b]*ParamD[t][J1ij[-a, -b]]])/
      (c^6*r12^2) - (G*\[Alpha]EM*n12i[i]*
       Scalar[q2i[a]*v2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-b, -i]*n12i[a]*n12i[b]*
         ParamD[t][J1ij[-a, i]]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/
      (2*c^6*r12^2) - (G*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[b]*ParamD[t][J2ij[-a, -b]]])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*n12i[i]*
       Scalar[q1i[a]*v2i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, i]*n12i[a]*n12i[b]*
         ParamD[t][J2ij[-b, -i]]])/(2*c^6*r12^2) + 
     (53*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/
      (8*c^6*r12^3) - (41*G^2*m2*\[Alpha]EM*q2i[i]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(2*c^4*r12^2) - 
     (2*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(c^6*r12^3) - 
     (29*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(c^6*r12^3) + 
     (22*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(2*c^4*r12^2) + 
     (9*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) - 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/
      (4*c^6*r12^2) + (3*G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/
      (4*c^6*r12^2) + (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        2*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(8*c^6*r12^2) + 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[-a]*ParamD[t][q1i[a]]])/
      (c^6*r12^3) + (29*G^2*m1*\[Alpha]EM*n12i[i]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^3) - 
     (17*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (4*c^6*r12^3) + (G*\[Alpha]EM*n12i[i]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^4*r12^2) - 
     (27*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r12^2) + 
     (7*G*\[Alpha]EM*n12i[i]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r12^2) - 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*v1i[b]*ParamD[t][q1i[a]]])/
      (c^6*r12^2) - (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*v2i[b]*ParamD[t][q1i[a]]])/
      (2*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]])/(c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]])/(2*c^6*r12) + 
     (41*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/
      (8*c^6*r12^3) - (53*G^2*m2*\[Alpha]EM*q1i[i]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^3) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(2*c^4*r12^2) - 
     (22*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(c^6*r12^3) + 
     (29*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(2*c^4*r12^2) + 
     (2*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r12^2) - (9*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) + 
     (45*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        2*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r12) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r12) + (G*\[Alpha]EM*n12i[i]*Scalar[v1i[-a]*ParamD[t][q1i[a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (17*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r12^3) - (29*G^2*m2*\[Alpha]EM*n12i[i]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^4*r12^2) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (27*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (7*G*\[Alpha]EM*n12i[i]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r12) - 
     (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*ParamD[t][q2i[a]]])/
      (c^6*r12^3) + (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*v1i[b]*ParamD[t][q2i[a]]])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*v2i[b]*ParamD[t][q2i[a]]])/
      (c^6*r12^2) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]])/(2*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]])/(c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/
      (2*c^6*r12) + (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[b]*
         ParamD[t, t][J2ij[-a, -b]]])/(2*c^6*r12) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r12) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r12) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[v1i[-a]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r12) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r12) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[v2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/
      (8*c^6) + (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*
         ParamD[t, t][q1i[b]]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) + 
     (9*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/
      (8*c^6) + (G*\[Alpha]EM*q1i[i]*Scalar[v1i[-a]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r12) - (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[v2i[-a]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r12) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t, t][q2i[b]]])/
      (2*c^6*r12) + (G*\[Alpha]EM*q2i[i]*
       Scalar[n12i[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/
      (8*c^6) - (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*ParamD[t, t, t][
          q2i[-a]]])/(8*c^6) + (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/
      (8*c^6) + (G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*v1i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*v1i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*v1i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*n12i[b]]*v1i[i])/
      (2*c^6*r12^3) - (G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]^2*v1i[i])/
      (2*c^6*r12^4) - (99*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*v1i[i])/(2*c^6*r12^4) + 
     (89*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       v1i[i])/(2*c^6*r12^4) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*v1i[i])/(2*c^4*r12^3) + 
     (G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]^2*v1i[i])/(c^6*r12^4) + 
     (45*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v1i[i])/(4*c^6*r12^4) - 
     (49*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v1i[i])/(4*c^6*r12^4) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v1i[i])/(2*c^4*r12^3) - 
     (G^2*m1*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*v1i[i])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[i])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[i])/(c^6*r12^3) - 
     (45*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2*v1i[i])/(8*c^6*r12^3) - 
     (27*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^2*
       v1i[i])/(8*c^6*r12^3) + (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*v1i[i])/(4*c^6*r12^3) + 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*v1i[i])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*v1i[i])/
      (4*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*v1i[i])/(8*c^6*r12^3) + 
     (11*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*v1i[i])/
      (8*c^6*r12^3) - (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*v1i[b]]*
       v1i[i])/(c^6*r12^3) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]]*
       v1i[i])/(c^6*r12^3) + (3*G*\[Alpha]EM*
       Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*Scalar[n12i[a]*v2i[-a]]*v1i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]*v1i[i])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) + 
     (45*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2*v1i[i])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^2*v1i[i])/
      (8*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*v1i[i])/(8*c^6*r12^3) - 
     (7*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*v1i[i])/
      (8*c^6*r12^3) + (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*v2i[b]]*
       v1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]]*v1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*v1i[i])/
      (c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[b]*
         ParamD[t][J2ij[-a, -b]]]*v1i[i])/(2*c^6*r12^2) + 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       v1i[i])/(4*c^6*r12^2) + (9*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       v1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]]*v1i[i])/
      (c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(4*c^6*r12^2) + 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       v1i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*v1i[i])/
      (4*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]]*v1i[i])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]]*v1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]]*v1i[i])/
      (2*c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]]*v1i[i])/(8*c^6*r12) - 
     (9*G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*v1i[i])/
      (8*c^6*r12) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]]*v1i[i])/(8*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*v1i[i])/(8*c^6*r12) + 
     (G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*v2i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*v2i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*v2i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*n12i[b]]*v2i[i])/
      (2*c^6*r12^3) + (G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]^2*v2i[i])/
      (c^6*r12^4) - (G^2*m2*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*v2i[i])/
      (c^6*r12^4) + (89*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*v2i[i])/(2*c^6*r12^4) - 
     (99*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       v2i[i])/(2*c^6*r12^4) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*v2i[i])/(2*c^4*r12^3) - 
     (G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]^2*v2i[i])/(2*c^6*r12^4) - 
     (49*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v2i[i])/(4*c^6*r12^4) + 
     (45*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v2i[i])/(4*c^6*r12^4) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v2i[i])/(2*c^4*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]]*v2i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]*v2i[i])/(2*c^6*r12^3) + 
     (45*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2*v2i[i])/(8*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^2*v2i[i])/
      (8*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*v2i[i])/(4*c^6*r12^3) - 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*v2i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*v2i[i])/
      (4*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*v2i[i])/(8*c^6*r12^3) - 
     (7*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*v2i[i])/
      (8*c^6*r12^3) + (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*v1i[b]]*
       v2i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]]*v2i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[i])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[i])/(c^6*r12^3) - 
     (15*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) - 
     (45*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2*v2i[i])/(8*c^6*r12^3) - 
     (27*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^2*
       v2i[i])/(8*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^3) + (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^3) + (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^3) - (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*v2i[i])/(8*c^6*r12^3) + 
     (11*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*v2i[i])/
      (8*c^6*r12^3) - (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*v2i[b]]*
       v2i[i])/(c^6*r12^3) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]]*
       v2i[i])/(c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*v2i[i])/
      (2*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*q1i[b]*
         ParamD[t][J2ij[-a, -b]]]*v2i[i])/(c^6*r12^2) - 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v2i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       v2i[i])/(4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]]*v2i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       v2i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]]*v2i[i])/
      (2*c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*v2i[i])/
      (4*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]]*v2i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]]*v2i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]]*v2i[i])/
      (c^6*r12^2) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]]*v2i[i])/(8*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*v2i[i])/(8*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]]*v2i[i])/(8*c^6*r12) - 
     (9*G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*v2i[i])/
      (8*c^6*r12) + (G*\[Alpha]EM*J2ij[i, -b]*n12i[a]*ParamD[t][J1ij[-a, b]])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*q2i[a]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t][J1ij[i, -a]])/(c^6*r12^2) + 
     (G*\[Alpha]EM*q2i[a]*Scalar[n12i[a]*v2i[-a]]*ParamD[t][J1ij[i, -a]])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*J2ij[-a, -b]*n12i[a]*
       ParamD[t][J1ij[i, b]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*J1ij[i, b]*n12i[a]*ParamD[t][J2ij[-a, -b]])/
      (2*c^6*r12^2) - (G*\[Alpha]EM*q1i[a]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t][J2ij[i, -a]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*q1i[a]*Scalar[n12i[a]*v2i[-a]]*ParamD[t][J2ij[i, -a]])/
      (c^6*r12^2) - (G*\[Alpha]EM*J1ij[-a, b]*n12i[a]*ParamD[t][J2ij[i, -b]])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t][q1i[a]])/(c^6*r12^2) + 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*v2i[-a]]*ParamD[t][q1i[a]])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*ParamD[t][J2ij[i, -a]]*ParamD[t][q1i[a]])/
      (2*c^6*r12) + (29*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       ParamD[t][q1i[i]])/(8*c^6*r12^3) - 
     (49*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*ParamD[t][q1i[i]])/
      (8*c^6*r12^3) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       ParamD[t][q1i[i]])/(2*c^4*r12^2) + 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^2*
       ParamD[t][q1i[i]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       ParamD[t][q1i[i]])/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*ParamD[t][q1i[i]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^2*
       ParamD[t][q1i[i]])/(8*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*
       ParamD[t][q1i[i]])/(8*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       ParamD[t][q1i[i]])/(4*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[v1i[-a]*ParamD[t][q2i[a]]]*ParamD[t][q1i[i]])/
      (4*c^6*r12) - (G*\[Alpha]EM*Scalar[v2i[-a]*ParamD[t][q2i[a]]]*
       ParamD[t][q1i[i]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t, t][q2i[-a]]]*ParamD[t][q1i[i]])/
      (8*c^6) - (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t][q2i[a]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*v2i[-a]]*ParamD[t][q2i[a]])/
      (c^6*r12^2) + (G*\[Alpha]EM*ParamD[t][J1ij[i, -a]]*ParamD[t][q2i[a]])/
      (2*c^6*r12) + (49*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       ParamD[t][q2i[i]])/(8*c^6*r12^3) - 
     (29*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*ParamD[t][q2i[i]])/
      (8*c^6*r12^3) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       ParamD[t][q2i[i]])/(2*c^4*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^2*
       ParamD[t][q2i[i]])/(8*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       ParamD[t][q2i[i]])/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*ParamD[t][q2i[i]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]^2*
       ParamD[t][q2i[i]])/(8*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[v2i[-a]*v2i[a]]*
       ParamD[t][q2i[i]])/(8*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       ParamD[t][q2i[i]])/(4*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[v1i[-a]*ParamD[t][q1i[a]]]*ParamD[t][q2i[i]])/
      (4*c^6*r12) - (G*\[Alpha]EM*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       ParamD[t][q2i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t, t][q1i[-a]]]*ParamD[t][q2i[i]])/
      (8*c^6) - (G*\[Alpha]EM*q2i[a]*ParamD[t, t][J1ij[i, -a]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*q1i[a]*ParamD[t, t][J2ij[i, -a]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*J2ij[i, -a]*ParamD[t, t][q1i[a]])/(2*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t, t][q1i[i]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*ParamD[t, t][q1i[i]])/
      (8*c^6*r12) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*ParamD[t, t][q1i[i]])/(8*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*ParamD[t, t][q1i[i]])/(8*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*ParamD[t, t][q1i[i]])/
      (8*c^6) - (G*\[Alpha]EM*J1ij[i, -a]*ParamD[t, t][q2i[a]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t, t][q2i[i]])/(8*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*ParamD[t, t][q2i[i]])/(8*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t, t][q2i[i]])/(8*c^6*r12) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*ParamD[t, t][q2i[i]])/
      (8*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       ParamD[t, t][q2i[i]])/(8*c^6) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       ParamD[t, t, t][q1i[i]])/(8*c^6) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*ParamD[t, t, t][q2i[i]])/(8*c^6)
 
intGi[i_] = (G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*n12i[a])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*n12i[a])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[a, b]*J2ij[-a, -b]])/(2*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*n12i[a]*
         n12i[b]])/(2*c^6*r12^2) + (53*G^2*m1*\[Alpha]EM*q2i[i]*
       Scalar[n12i[a]*q1i[-a]])/(8*c^6*r12^3) - 
     (41*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]])/(8*c^6*r12^3) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]])/(2*c^4*r12^2) - 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]^2)/(c^6*r12^3) + 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[-a]*q1i[a]])/(2*c^6*r12^3) + 
     (41*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]])/(8*c^6*r12^3) - 
     (53*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]])/(8*c^6*r12^3) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]])/(2*c^4*r12^2) - 
     (29*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]])/(c^6*r12^3) + 
     (22*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]])/(c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]])/
      (2*c^4*r12^2) + (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]^2)/
      (2*c^6*r12^3) + (23*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]])/
      (4*c^6*r12^3) - (15*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]])/
      (4*c^6*r12^3) - (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]])/
      (2*c^4*r12^2) - (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*q2i[a]])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2)/(8*c^6*r12^2) - (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(8*c^6*r12^2) - 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(8*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        2)/(8*c^6*r12^2) - (G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[q1i[a]*v1i[-a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]])/
      (4*c^6*r12^2) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*v1i[-a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[q2i[a]*v1i[-a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]])/
      (8*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]])/(8*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]])/
      (8*c^6*r12^2) - (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*q1i[a]*
         v1i[b]])/(4*c^6*r12^2) - (G*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        2)/(8*c^6*r12^2) + (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^2) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(8*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        2)/(8*c^6*r12^2) + (G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^2) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (8*c^6*r12^2) + (15*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]])/(8*c^6*r12^2) - 
     (5*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (8*c^6*r12^2) + (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*q1i[a]*
         v2i[b]])/(4*c^6*r12^2) + (G*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/
      (2*c^6*r12) - (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[b]*
         ParamD[t][J2ij[-a, -b]]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]])/
      (2*c^6*r12) - (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/
      (4*c^6) + (G*\[Alpha]EM*q1i[i]*Scalar[v1i[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*r12) + (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]])/
      (2*c^6*r12) + (G*\[Alpha]EM*q2i[i]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]])/(8*c^6) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) - 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*q1i[-a]]*v1i[a])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*
       v1i[a])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*v1i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       v1i[i])/(4*c^6*r12^2) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*v1i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v1i[-a]]*v1i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*v1i[i])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v2i[-a]]*v1i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       v1i[i])/(4*c^6*r12) + (G*\[Alpha]EM*J2ij[i, -a]*
       Scalar[n12i[a]*q1i[-a]]*v2i[a])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*v2i[a])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       v2i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*v2i[i])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*v2i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v1i[-a]]*v2i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]]*v2i[i])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*v2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v2i[-a]]*v2i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v2i[i])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       v2i[i])/(4*c^6*r12) - (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       v2i[i])/(4*c^6*r12) - (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       y1i[i])/(c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*
         n12i[a]*n12i[b]]*y1i[i])/(c^6*r12^3) + 
     (G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]^2*y1i[i])/(2*c^6*r12^4) + 
     (7*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       y1i[i])/(c^6*r12^4) + (7*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*y1i[i])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*y1i[i])/
      (c^4*r12^3) + (G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]^2*y1i[i])/
      (2*c^6*r12^4) - (2*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*y1i[i])/
      (c^6*r12^4) - (2*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*y1i[i])/
      (c^6*r12^4) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*y1i[i])/
      (c^4*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*y1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*y1i[i])/
      (2*c^6*r12^3) - (15*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[q1i[a]*v2i[-a]]*y1i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*Scalar[q2i[a]*v2i[-a]]*y1i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*y1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[a]*v2i[-a]]*y1i[i])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*y1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*y1i[i])/
      (2*c^6*r12^3) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*
         ParamD[t][J1ij[-a, -b]]]*y1i[i])/(c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*y1i[i])/
      (c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y1i[i])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*y1i[i])/
      (2*c^6*r12) - (G*\[Alpha]EM*q2i[a]*ParamD[t][J1ij[i, -a]])/
      (2*c^6*r12) - (G*\[Alpha]EM*q1i[a]*ParamD[t][J2ij[i, -a]])/
      (2*c^6*r12) - (G*\[Alpha]EM*J2ij[i, -a]*ParamD[t][q1i[a]])/
      (2*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*ParamD[t][q1i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*ParamD[t][q1i[i]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[i]])/
      (4*c^6) - (G*\[Alpha]EM*J1ij[i, -a]*ParamD[t][q2i[a]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12) - (G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[i]])/
      (4*c^6) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*ParamD[t, t][q1i[i]])/
      (8*c^6) - (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*ParamD[t, t][q2i[i]])/
      (8*c^6)
 
fluxGi[i_] = -((G^2*m2*\[Alpha]EM*J1ij[i, -a]*q1i[a])/(c^6*r12^4)) + 
     (G^2*m1*\[Alpha]EM*J2ij[i, -a]*q1i[a])/(2*c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*J2ij[i, -a]*q1i[a])/(2*c^6*r12^4) + 
     (G*\[Alpha]EM*J2ij[i, -a]*q1i[a])/(c^4*r12^3) + 
     (G^2*m1*\[Alpha]EM*J1ij[i, -a]*q2i[a])/(2*c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*J1ij[i, -a]*q2i[a])/(2*c^6*r12^4) + 
     (G*\[Alpha]EM*J1ij[i, -a]*q2i[a])/(c^4*r12^3) - 
     (G^2*m1*\[Alpha]EM*J2ij[i, -a]*q2i[a])/(c^6*r12^4) - 
     (23*G^2*m1*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]])/
      (4*c^6*r12^4) - (23*G^2*m2*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q1i[-a]])/(4*c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q1i[b]])/
      (c^6*r12^4) + (5*G^2*m1*\[Alpha]EM*n12i[i]*
       Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]])/(4*c^6*r12^4) + 
     (5*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]])/
      (4*c^6*r12^4) - (3*G*\[Alpha]EM*n12i[i]*
       Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]])/(c^4*r12^3) - 
     (23*G^2*m1*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]])/
      (4*c^6*r12^4) - (23*G^2*m2*\[Alpha]EM*J1ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q2i[-a]])/(4*c^6*r12^4) + 
     (5*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]])/
      (4*c^6*r12^4) + (5*G^2*m2*\[Alpha]EM*n12i[i]*
       Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]])/(4*c^6*r12^4) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]])/
      (c^4*r12^3) + (G^2*m1*\[Alpha]EM*n12i[i]*
       Scalar[J2ij[-a, -b]*n12i[a]*q2i[b]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*n12i[a]*Scalar[n12i[a]*v1i[-a]])/
      (c^6*r12^3) - (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) + 
     (3*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^4) - 
     (G^2*m2*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]])/
      (c^4*r12^3) + (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (5*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(4*c^6*r12^4) - 
     (3*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) + 
     (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(2*c^6*r12^4) + 
     (4*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]])/
      (c^4*r12^3) - (3*G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*
       Scalar[n12i[a]*v1i[-a]]^2)/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[n12i[a]*v1i[-a]]^2)/
      (2*c^6*r12^3) + (15*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^2)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]^2)/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        3)/(4*c^6*r12^3) - (15*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^3)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^
        3)/(2*c^6*r12^3) + (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q1i[a]*v1i[-a]])/
      (2*c^6*r12^4) - (5*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]])/
      (4*c^6*r12^4) + (G^2*m2*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]])/
      (2*c^6*r12^4) - (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]])/
      (c^4*r12^3) + (6*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v1i[-a]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v1i[-a]])/(2*c^6*r12^3) + 
     (9*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]^2*Scalar[q1i[a]*v1i[-a]])/
      (4*c^6*r12^3) - (3*G^2*m1*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]])/
      (4*c^6*r12^4) + (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]])/
      (c^6*r12^4) + (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q2i[a]*v1i[-a]])/
      (2*c^6*r12^4) + (6*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v1i[-a]])/(2*c^6*r12^3) + 
     (9*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]^2*Scalar[q2i[a]*v1i[-a]])/
      (4*c^6*r12^3) - (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[v1i[-a]*v1i[a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[v1i[-a]*v1i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[v1i[-a]*v1i[a]])/
      (2*c^6*r12^3) - (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[v1i[-a]*v1i[a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*v1i[b]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*n12i[a]*Scalar[n12i[a]*v2i[-a]])/
      (c^6*r12^3) - (3*G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) - 
     (5*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^4) - 
     (G^2*m1*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (3*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/
      (c^4*r12^3) - (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (4*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) + 
     (G^2*m2*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^4) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]])/
      (c^4*r12^3) + (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*Scalar[n12i[a]*v2i[-a]]^2)/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*
       Scalar[n12i[a]*v2i[-a]]^2)/(2*c^6*r12^3) + 
     (15*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]^2)/(4*c^6*r12^3) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        3)/(4*c^6*r12^3) - (15*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]^3)/(4*c^6*r12^3) + 
     (15*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^
        3)/(2*c^6*r12^3) + (G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q1i[a]*v2i[-a]])/
      (2*c^6*r12^4) + (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]])/
      (c^6*r12^4) - (3*G^2*m2*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]])/
      (4*c^6*r12^4) + (6*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[-a]*v1i[a]]*Scalar[q1i[a]*v2i[-a]])/
      (4*c^6*r12^3) - (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (9*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]^2*Scalar[q1i[a]*v2i[-a]])/
      (4*c^6*r12^3) + (G^2*m1*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]])/
      (2*c^6*r12^4) - (5*G^2*m2*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^4) - (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]])/
      (c^4*r12^3) + (G^2*m1*\[Alpha]EM*q2i[i]*Scalar[q2i[a]*v2i[-a]])/
      (2*c^6*r12^4) + (6*G^2*m2*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[v1i[-a]*v1i[a]]*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^3) - (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (9*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]^2*Scalar[q2i[a]*v2i[-a]])/
      (4*c^6*r12^3) + (G*\[Alpha]EM*J2ij[i, -a]*q1i[a]*
       Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J1ij[i, -a]*q2i[a]*Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[a]*v2i[-a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v1i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (4*c^6*r12^3) + (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v1i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(4*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(c^6*r12^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[q1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]])/
      (2*c^6*r12^3) - (G*\[Alpha]EM*q1i[i]*Scalar[q2i[a]*v2i[-a]]*
       Scalar[v2i[-a]*v2i[a]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*v2i[b]])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[a]*v1i[b]*ParamD[t][J1ij[-a, -b]]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*n12i[i]*
       Scalar[q2i[a]*v2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*v1i[b]*ParamD[t][J2ij[-a, -b]]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*n12i[i]*
       Scalar[q1i[a]*v2i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(c^4*r12^2) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]])/(4*c^6*r12^2) + 
     (3*G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (2*c^6*r12^3) - (G^2*m2*\[Alpha]EM*n12i[i]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^4*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*Scalar[v1i[-a]*ParamD[t][q1i[a]]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*v1i[b]*ParamD[t][q1i[a]]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*J2ij[i, -a]*n12i[a]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[J2ij[-a, -b]*v2i[b]*ParamD[t][q1i[a]]])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(c^4*r12^2) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (G^2*m1*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*r12^3) - (3*G^2*m2*\[Alpha]EM*n12i[i]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^4*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[v1i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[v2i[-a]*v2i[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r12^2) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r12) - 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*Scalar[v1i[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*v1i[b]*ParamD[t][q2i[a]]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*J1ij[i, -a]*n12i[a]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[J1ij[-a, -b]*v2i[b]*ParamD[t][q2i[a]]])/
      (4*c^6*r12^2) + (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/
      (2*c^6) + (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*n12i[i]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*n12i[i]*Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/
      (2*c^6) + (G*\[Alpha]EM*J1ij[-a, b]*J2ij[i, -b]*v1i[a])/(c^6*r12^3) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[a])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[q1i[a]*v1i[-a]]*v1i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[q2i[a]*v1i[-a]]*v1i[a])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v1i[a])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v1i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[q1i[a]*v2i[-a]]*v1i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[q2i[a]*v2i[-a]]*v1i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[a])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*J1ij[i, -a]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[a])/(4*c^6*r12^2) - 
     (G^2*m2*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*v1i[i])/(2*c^6*r12^4) - 
     (12*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       v1i[i])/(c^6*r12^4) + (2*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       v1i[i])/(c^6*r12^4) - (3*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       v1i[i])/(2*c^6*r12^4) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v1i[i])/
      (c^4*r12^3) - (G^2*m1*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*v1i[i])/
      (2*c^6*r12^4) - (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v1i[-a]]*v1i[i])/(2*c^6*r12^3) - 
     (9*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]^2*v1i[i])/
      (2*c^6*r12^3) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[v1i[-a]*v1i[a]]*v1i[i])/(c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*v1i[b]]*v1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v1i[b]]*v1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*v1i[i])/
      (2*c^6*r12^3) + (5*G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*
         ParamD[t][J1ij[-a, -b]]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*v1i[i])/
      (4*c^6*r12^2) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/
      (2*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v1i[i])/(2*c^6*r12^2) + 
     (2*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       v1i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]]*v1i[i])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       v1i[i])/(2*c^6*r12^2) - (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*v1i[i])/(4*c^6*r12^2) + 
     (5*G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*v1i[i])/
      (4*c^6*r12) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*
         ParamD[t][q2i[b]]]*v1i[i])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*v1i[i])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*v1i[i])/(4*c^6*r12) + 
     (G*\[Alpha]EM*J1ij[i, b]*J2ij[-a, -b]*v2i[a])/(c^6*r12^3) + 
     (3*G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v2i[a])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*v2i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[q1i[a]*v1i[-a]]*v2i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[q2i[a]*v1i[-a]]*v2i[a])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[a])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[q1i[a]*v2i[-a]]*v2i[a])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[q2i[a]*v2i[-a]]*v2i[a])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*v2i[a])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*J1ij[i, -a]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[a])/(4*c^6*r12^2) - 
     (G^2*m2*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*v2i[i])/(2*c^6*r12^4) - 
     (12*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*q2i[-a]]*
       v2i[i])/(c^6*r12^4) - (3*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       v2i[i])/(2*c^6*r12^4) + (2*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       v2i[i])/(c^6*r12^4) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*v2i[i])/
      (c^4*r12^3) - (G^2*m1*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*v2i[i])/
      (2*c^6*r12^4) - (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[v1i[-a]*v1i[a]]*v2i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*q1i[b]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*q2i[b]]*
       Scalar[n12i[a]*v2i[-a]]*v2i[i])/(2*c^6*r12^3) - 
     (9*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]^2*v2i[i])/
      (2*c^6*r12^3) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*
       Scalar[v2i[-a]*v2i[a]]*v2i[i])/(c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*v2i[b]]*v2i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*v2i[b]]*v2i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*v2i[i])/
      (4*c^6*r12^2) - (5*G*\[Alpha]EM*Scalar[n12i[a]*q1i[b]*
         ParamD[t][J2ij[-a, -b]]]*v2i[i])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       v2i[i])/(4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*v2i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]]*v2i[i])/
      (4*c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(2*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(4*c^6*r12^2) - 
     (2*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*v2i[i])/(c^6*r12^2) + 
     (5*G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*v2i[i])/
      (4*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]]*v2i[i])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]]*v2i[i])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*
       v2i[i])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*v2i[i])/(2*c^6*r12) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*y1i[i])/(c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[b]*ParamD[t][J1ij[-a, -b]]]*y1i[i])/
      (c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[J2ij[-b, -i]*n12i[a]*n12i[b]*
         ParamD[t][J1ij[-a, i]]]*y1i[i])/(c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]]*y1i[i])/
      (c^6*r12^3) - (G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/(c^6*r12^4) - 
     (7*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/(c^6*r12^4) - 
     (7*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/(c^4*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q2i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v1i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v2i[-a]*v2i[a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*y1i[i])/
      (2*c^6*r12^3) + (2*G^2*m1*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       y1i[i])/(c^6*r12^4) + (2*G^2*m2*\[Alpha]EM*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*y1i[i])/(c^6*r12^4) - 
     (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*y1i[i])/(c^4*r12^3) + 
     (G*\[Alpha]EM*Scalar[v1i[-a]*v1i[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       y1i[i])/(2*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*y1i[i])/
      (2*c^6*r12^3) + (G*\[Alpha]EM*Scalar[v1i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*y1i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[v2i[-a]*v2i[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       y1i[i])/(2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[v1i[-a]*ParamD[t][q1i[a]]]*y1i[i])/
      (2*c^6*r12^3) - (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q1i[a]]]*y1i[i])/(2*c^6*r12^3) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q1i[a]]]*y1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       y1i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*v2i[b]*ParamD[t][q1i[a]]]*y1i[i])/
      (c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[J2ij[-a, -b]*n12i[a]*ParamD[t][q1i[b]]]*y1i[i])/(c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]]*
       y1i[i])/(c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       y1i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[v1i[-a]*ParamD[t][q1i[a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y1i[i])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]]*y1i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]]*y1i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]]*y1i[i])/
      (c^6*r12^2) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t, t][q1i[-a]]]*y1i[i])/
      (2*c^6*r12^2) - (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]]*y1i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       Scalar[n12i[a]*ParamD[t, t][q1i[-a]]]*y1i[i])/(2*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*y1i[i])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[v2i[-a]*ParamD[t, t][q1i[a]]]*y1i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]]*y1i[i])/
      (2*c^6*r12) + (G*\[Alpha]EM*Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]]*
       y2i[i])/(c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*y2i[i])/(c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*v2i[b]*ParamD[t][J2ij[-a, -b]]]*y2i[i])/
      (c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*n12i[a]*n12i[b]*
         ParamD[t][J2ij[-b, -i]]]*y2i[i])/(c^6*r12^3) - 
     (7*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(c^6*r12^4) - 
     (7*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(c^6*r12^4) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(c^4*r12^3) - 
     (G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(c^6*r12^4) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(2*c^6*r12^3) - 
     (15*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[a]*v2i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12^3) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v2i[-a]*v2i[a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       y2i[i])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(2*c^6*r12^2) + 
     (2*G^2*m1*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*y2i[i])/
      (c^6*r12^4) + (2*G^2*m2*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       y2i[i])/(c^6*r12^4) - (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       y2i[i])/(c^4*r12^3) + (G*\[Alpha]EM*Scalar[v1i[-a]*v1i[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(2*c^6*r12^3) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[v1i[a]*v2i[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       y2i[i])/(2*c^6*r12^3) + (G*\[Alpha]EM*Scalar[v2i[-a]*v2i[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*y2i[i])/(2*c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]]*y2i[i])/(2*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       Scalar[v1i[-a]*ParamD[t][q2i[a]]]*y2i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*Scalar[v1i[-a]*ParamD[t][q2i[a]]]*
       y2i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*v1i[b]*ParamD[t][q2i[a]]]*y2i[i])/
      (c^6*r12^3) + (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[v2i[-a]*ParamD[t][q2i[a]]]*y2i[i])/
      (2*c^6*r12^3) - (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]]*y2i[i])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[v2i[-a]*ParamD[t][q2i[a]]]*y2i[i])/(2*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[J1ij[-a, -b]*n12i[a]*ParamD[t][q2i[b]]]*y2i[i])/(c^6*r12^3) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]]*
       y2i[i])/(c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]]*y2i[i])/
      (c^6*r12^2) - (3*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t, t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12^2) + (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]]*y2i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       Scalar[n12i[a]*ParamD[t, t][q2i[-a]]]*y2i[i])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*y2i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]]*y2i[i])/
      (2*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       Scalar[v1i[-a]*ParamD[t, t][q2i[a]]]*y2i[i])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*J2ij[i, -b]*n12i[a]*ParamD[t][J1ij[-a, b]])/(c^6*r12^2) + 
     (G*\[Alpha]EM*q2i[a]*Scalar[n12i[a]*v1i[-a]]*ParamD[t][J1ij[i, -a]])/
      (2*c^6*r12^2) - (3*G*\[Alpha]EM*n12i[a]*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*ParamD[t][J1ij[i, -a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[a]*Scalar[q2i[a]*v1i[-a]]*ParamD[t][J1ij[i, -a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*q2i[a]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][J1ij[i, -a]])/(c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[a]*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][J1ij[i, -a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[a]*Scalar[q2i[a]*v2i[-a]]*ParamD[t][J1ij[i, -a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*v1i[a]*
       ParamD[t][J1ij[i, -a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*v2i[a]*ParamD[t][J1ij[i, -a]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*J1ij[i, b]*n12i[a]*
       ParamD[t][J2ij[-a, -b]])/(c^6*r12^2) - 
     (G*\[Alpha]EM*q1i[a]*Scalar[n12i[a]*v1i[-a]]*ParamD[t][J2ij[i, -a]])/
      (c^6*r12^2) - (3*G*\[Alpha]EM*n12i[a]*Scalar[n12i[a]*q1i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*ParamD[t][J2ij[i, -a]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*n12i[a]*Scalar[q1i[a]*v1i[-a]]*ParamD[t][J2ij[i, -a]])/
      (4*c^6*r12^2) - (G*\[Alpha]EM*q1i[a]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][J2ij[i, -a]])/(2*c^6*r12^2) + 
     (3*G*\[Alpha]EM*n12i[a]*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][J2ij[i, -a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*n12i[a]*Scalar[q1i[a]*v2i[-a]]*ParamD[t][J2ij[i, -a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*v1i[a]*
       ParamD[t][J2ij[i, -a]])/(4*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*v2i[a]*ParamD[t][J2ij[i, -a]])/
      (4*c^6*r12^2) + (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t][q1i[a]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*J2ij[i, -a]*Scalar[n12i[a]*v2i[-a]]*ParamD[t][q1i[a]])/
      (c^6*r12^2) + (3*G*\[Alpha]EM*ParamD[t][J2ij[i, -a]]*ParamD[t][q1i[a]])/
      (2*c^6*r12) - (3*G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*r12^3) + 
     (G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*ParamD[t][q1i[i]])/
      (2*c^6*r12^3) + (9*G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2*ParamD[t][q1i[i]])/(4*c^6*r12^2) - 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[q2i[a]*v1i[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*r12^2) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       ParamD[t][q1i[i]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[v2i[-a]*v2i[a]]*
       ParamD[t][q1i[i]])/(4*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*
       ParamD[t][q1i[i]])/(2*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[v1i[-a]*ParamD[t][q2i[a]]]*ParamD[t][q1i[i]])/
      (2*c^6*r12) - (G*\[Alpha]EM*Scalar[v2i[-a]*ParamD[t][q2i[a]]]*
       ParamD[t][q1i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*v1i[-a]]*ParamD[t][q2i[a]])/
      (c^6*r12^2) - (G*\[Alpha]EM*J1ij[i, -a]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t][q2i[a]])/(2*c^6*r12^2) + 
     (3*G*\[Alpha]EM*ParamD[t][J1ij[i, -a]]*ParamD[t][q2i[a]])/(2*c^6*r12) - 
     (G^2*m1*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*ParamD[t][q2i[i]])/
      (2*c^6*r12^3) + (3*G^2*m2*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*
       ParamD[t][q2i[i]])/(2*c^6*r12^3) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[v1i[-a]*v1i[a]]*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) - 
     (9*G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]^2*
       ParamD[t][q2i[i]])/(4*c^6*r12^2) + 
     (3*G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*Scalar[q1i[a]*v2i[-a]]*
       ParamD[t][q2i[i]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[v2i[-a]*v2i[a]]*
       ParamD[t][q2i[i]])/(2*c^6*r12^2) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*
       ParamD[t][q2i[i]])/(4*c^6*r12) + (G*\[Alpha]EM*Scalar[n12i[a]*v2i[-a]]*
       Scalar[n12i[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[i]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[v1i[-a]*ParamD[t][q1i[a]]]*ParamD[t][q2i[i]])/
      (4*c^6*r12) - (G*\[Alpha]EM*Scalar[v2i[-a]*ParamD[t][q1i[a]]]*
       ParamD[t][q2i[i]])/(2*c^6*r12) - (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*
       Scalar[n12i[a]*v1i[-a]]*ParamD[t, t][q1i[i]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*v1i[-a]]*ParamD[t, t][q1i[i]])/(2*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q2i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*v2i[-a]]*ParamD[t, t][q1i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q2i[-a]]]*ParamD[t, t][q1i[i]])/
      (2*c^6) - (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v1i[-a]]*
       ParamD[t, t][q2i[i]])/(4*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*v1i[-a]]*ParamD[t, t][q2i[i]])/(4*c^6*r12) - 
     (G*\[Alpha]EM*Scalar[n12i[a]*q1i[-a]]*Scalar[n12i[a]*v2i[-a]]*
       ParamD[t, t][q2i[i]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*v2i[-a]]*ParamD[t, t][q2i[i]])/(2*c^6*r12) + 
     (G*\[Alpha]EM*Scalar[n12i[a]*ParamD[t][q1i[-a]]]*ParamD[t, t][q2i[i]])/
      (2*c^6)
 
LCoM = -(G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*J1ij[a, b]])/(8*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*J1ij[a, b]])/
      (8*c^6*r^4) - (G^2*m*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]])/
      (2*c^6*r^4) + (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]])/
      (c^4*r^3) - (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*J2ij[a, b]])/
      (8*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*J2ij[a, b]])/(8*c^6*r^4) + 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*Scalar[ai[a]*ni[-a]])/
      (4*c^6*r^2) + (G*\[Alpha]EM*Scalar[ai[a]*J1ij[-b, i]*J2ij[-a, -i]*
         ni[b]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ai[a]*J1ij[-a, i]*J2ij[-b, -i]*ni[b]])/
      (4*c^6*r^2) + (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, i]*J1ij[-b, -i]*ni[a]*
         ni[b]])/(4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, i]*J1ij[-b, -i]*ni[a]*ni[b]])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/
      (c^6*r^4) - (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*
         ni[b]])/(c^4*r^3) - (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q1i[-a]])/
      (4*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q1i[-a]]*
       Scalar[ni[a]*q1i[-a]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q1i[-a]])/
      (c^6*r^3) + (3*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2)/
      (2*c^6*r^5) - (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2)/(4*c^4*r^4) - 
     (3*G^3*m^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2)/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2)/(4*c^4*r^4) - 
     (18*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]^2)/(7*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]^2)/
      (c^6*r^3) + (11*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*q1i[a]])/
      (70*c^6*r^5) - (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ai[a]*q2i[-a]])/(4*c^6*r^3) - 
     (55*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*q2i[-a]])/
      (4*c^6*r^3) - (3*G^2*m*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(4*c^6*r^3) - 
     (55*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (4*c^6*r^3) + (23*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(2*c^6*r^5) - 
     (7*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (c^4*r^4) + (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(c^2*r^3) + 
     (141*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(2*c^6*r^5) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(c^6*r^3) + 
     (51*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (4*c^6*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q2i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (c^6*r^3) + (3*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2)/
      (2*c^6*r^5) - (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2)/(4*c^4*r^4) + 
     (3*G^3*m^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2)/(2*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2)/(4*c^4*r^4) - 
     (18*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]^2)/(7*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]^2)/
      (c^6*r^3) - (27*G^3*m^2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]])/
      (10*c^6*r^5) + (2*G^2*m*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]])/(c^4*r^4) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]])/(c^2*r^3) - 
     (271*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]])/(10*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*q2i[-a]])/
      (c^6*r^3) - (33*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*
       Scalar[q1i[a]*q2i[-a]])/(2*c^6*r^3) + 
     (11*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*q2i[a]])/(70*c^6*r^5) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*J2ij[-a, -b]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*Scalar[ni[a]*vi[-a]])/
      (2*c^4*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*J1ij[-a, -b]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*Scalar[ni[a]*vi[-a]])/
      (2*c^4*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[J2ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ai[a]*vi[-a]]*Scalar[ni[a]*vi[-a]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ai[a]*vi[-a]]*Scalar[ni[a]*vi[-a]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[ni[a]*vi[-a]])/(8*c^6*r^2) - 
     (11*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[ni[a]*vi[-a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^3) + (3*G*\[Alpha]EM*\[Nu]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^3) + 
     (9*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) - (9*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) + (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(16*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(16*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^2) - 
     (18*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) - 
     (111*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^4*r^3) + 
     (27*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) - 
     (45*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(16*c^6*r^2) + 
     (75*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^2) + 
     (9*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) + (9*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (4*G^2*m*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (c^6*r^4) + (113*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^4*r^3) + (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) - 
     (27*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(16*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^2) - 
     (3*G^2*m*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) - (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) + 
     (105*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(16*c^6*r^3) - 
     (105*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(4*c^6*r^3) + 
     (105*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*r^3) + 
     (45*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/
      (16*c^6*r^3) - (45*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(4*c^6*r^3) + 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/
      (8*c^6*r^3) - (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(8*c^6*r^2) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^2) + 
     (6*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^4) + 
     (18*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^4) + 
     (9*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(4*c^6*r^2) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(8*c^6*r^2) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^2) + 
     (6*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^4) + 
     (18*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^4) + 
     (9*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (2*c^6*r^4) - (13*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (c^4*r^3) + (2*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(8*c^6*r^2) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^3) + (G*\[Alpha]EM*\[Nu]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) + (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) - 
     (41*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^4) + (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (16*c^6*r^2) - (9*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^2) - (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) + 
     (2*G^2*m*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^4) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^4*r^3) - (13*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^4*r^3) - (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^4) + (7*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(16*c^6*r^2) - 
     (13*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (75*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (75*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(c^6*r^3) + 
     (51*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (33*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (5*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(16*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(2*c^6*r^3) - 
     (27*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/
      (16*c^6*r^3) - (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(c^6*r^3) + 
     (29*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/
      (8*c^6*r^3) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-b, i]*J2ij[-a, -i]*ni[a]*vi[b]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-b, i]*J2ij[-a, -i]*ni[a]*vi[b]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*
         ni[a]*vi[b]])/(2*c^6*r^3) + (3*G*\[Alpha]EM*\[Nu]*
       Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*vi[b]])/
      (c^6*r^3) + (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*q1i[a]*vi[b]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*q1i[a]*vi[b]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, -b]*q1i[a]*vi[b]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^4*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/
      (4*c^6*r^4) + (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/
      (2*c^4*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*r^4) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(4*c^6*r^4) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^4*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/
      (4*c^6*r^4) + (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/
      (2*c^4*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*r^4) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*q2i[a]*vi[b]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*q2i[a]*vi[b]])/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Nu]*Scalar[J2ij[-a, -b]*q2i[a]*
         vi[b]])/(c^6*r^4) + 
     (G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*vi[a]*vi[b]])/
      (2*c^6*r^3) - (G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*vi[a]*
         vi[b]])/(c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ai[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/
      (4*c^6*r) + (G*\[Alpha]EM*Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/
      (c^4*r^2) + (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[b]*
         ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-b, -i]*ni[a]*vi[b]*
         ParamD[t][J1ij[-a, i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -i]*ni[a]*vi[b]*
         ParamD[t][J1ij[-b, i]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ai[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/
      (4*c^6*r) - (G*\[Alpha]EM*Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/
      (c^4*r^2) - (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[b]*
         ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][J1ij[a, b]]*ParamD[t][J2ij[-a, -b]]])/
      (2*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-b, i]*ni[a]*vi[b]*
         ParamD[t][J2ij[-a, -i]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, i]*ni[a]*vi[b]*
         ParamD[t][J2ij[-b, -i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]*
         ParamD[t][J2ij[-b, -i]]])/(2*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q1i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[ai[a]*ParamD[t][q1i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (2*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r^2) - 
     (8*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (4*c^4*r^2) + (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) - 
     (21*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/
      (2*c^6*r^2) + (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*vi[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (4*c^4*r^2) + (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^4*r^2) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^2) - 
     (25*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ai[a]*q2i[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (4*c^4*r^2) + (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^4*r^2) - 
     (4*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*vi[b]*
         ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[b]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*
       Scalar[vi[b]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[a]]])/(8*c^6*r) - 
     (G^2*m*\[Alpha]EM*Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/
      (2*c^6*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*J2ij[-a, -b]*ParamD[t][q1i[b]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*J2ij[-a, -b]*
         ParamD[t][q1i[b]]])/(8*c^6*r) + 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/
      (2*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(8*c^6*r) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[ai[a]*ParamD[t][q2i[-a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ai[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ai[a]*ParamD[t][q2i[-a]]])/(8*c^6) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r^2) + 
     (8*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (2*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (5*G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^4*r^2) - (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (21*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6) + 
     (4*G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r) + 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/(2*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/
      (2*c^6*r^2) - (3*G*\[Alpha]EM*Scalar[ai[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/
      (4*c^4*r^2) - (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^4*r^2) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^2) - 
     (25*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/
      (2*c^6*r^2) + (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]])/(2*c^4*r) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]])/(8*c^6) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (4*c^4*r^2) - (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^4*r^2) - 
     (4*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, -b]*vi[b]*
         ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[b]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*
       Scalar[vi[b]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[a]]])/(8*c^6*r) - 
     (G^2*m*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/
      (2*c^6*r^2) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ai[a]*J1ij[-a, -b]*ParamD[t][q2i[b]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*J1ij[-a, -b]*
         ParamD[t][q2i[b]]])/(8*c^6*r) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/
      (2*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(8*c^6*r) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ai[a]*ParamD[t, t][q1i[-a]]])/
      (16*c^6) + (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ai[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*Scalar[ai[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (16*c^6) + (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6) + (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(16*c^6) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(16*c^6*r) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*vi[b]*
         ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/(8*c^6) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t, t][q1i[b]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t, t][q1i[b]]])/(2*c^6) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ai[a]*ParamD[t, t][q2i[-a]]])/
      (16*c^6) - (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ai[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*Scalar[ai[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (16*c^6) - (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6) - (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) + 
     (G*r*\[Alpha]EM*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) - 
     (3*G*\[Alpha]EM*Scalar[ai[a]*ni[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ai[a]*ni[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(8*c^6) - 
     (3*G*r*\[Alpha]EM*Scalar[ParamD[t, t][q1i[a]]*ParamD[t, t][q2i[-a]]])/
      (8*c^6) - (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*vi[b]*
         ParamD[t, t][q2i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t, t][q2i[b]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t, t][q2i[b]]])/(2*c^6)
 
accCoM[i_] = (G^2*\[Alpha]EM*J1ij[-b, -a]*J1ij[i, a]*ni[b])/
      (2*c^6*r^5*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*J1ij[-b, -a]*J1ij[i, a]*
       ni[b])/(2*c^6*r^5*\[Nu]) + (5*G^2*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*
       ni[b])/(c^6*r^5) + (10*G^2*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*ni[b])/
      (c^6*r^5*\[Nu]) - (3*G*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*ni[b])/
      (c^4*m*r^4*\[Nu]) + (5*G^2*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*ni[b])/
      (c^6*r^5) + (10*G^2*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*ni[b])/
      (c^6*r^5*\[Nu]) - (3*G*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*ni[b])/
      (c^4*m*r^4*\[Nu]) + (G^2*\[Alpha]EM*J2ij[-b, -a]*J2ij[i, a]*ni[b])/
      (2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*J2ij[-b, -a]*J2ij[i, a]*
       ni[b])/(2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*ni[i]*
       Scalar[J1ij[-a, -b]*J1ij[a, b]])/(2*c^6*r^5*\[Nu]) - 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, -b]*J1ij[a, b]])/
      (2*c^6*r^5*\[Nu]) + (10*G^2*\[Alpha]EM*ni[i]*
       Scalar[J1ij[a, b]*J2ij[-a, -b]])/(c^6*r^5) + 
     (10*G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[a, b]*J2ij[-a, -b]])/
      (c^6*r^5*\[Nu]) - (3*G*\[Alpha]EM*ni[i]*
       Scalar[J1ij[a, b]*J2ij[-a, -b]])/(c^4*m*r^4*\[Nu]) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*J2ij[a, b]])/
      (2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J2ij[-a, -b]*J2ij[a, b]])/(2*c^6*r^5*\[Nu]) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J1ij[-b, -i]*ni[a]*ni[b]])/
      (2*c^6*r^5*\[Nu]) + (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J1ij[-a, i]*J1ij[-b, -i]*ni[a]*ni[b]])/(2*c^6*r^5*\[Nu]) - 
     (36*G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/
      (c^6*r^5) - (48*G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*
         ni[a]*ni[b]])/(c^6*r^5*\[Nu]) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/
      (c^4*m*r^4*\[Nu]) - (3*G^2*\[Alpha]EM*ni[i]*
       Scalar[J2ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/(2*c^6*r^5*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, i]*J2ij[-b, -i]*ni[a]*
         ni[b]])/(2*c^6*r^5*\[Nu]) - (37*G^3*m*\[Alpha]EM*q1i[i]*
       Scalar[ni[a]*q1i[-a]])/(14*c^6*r^6) - 
     (G^3*m*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*q1i[-a]])/(2*c^6*r^6) + 
     (4*G^3*m*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q1i[-a]])/(c^6*r^6*\[Nu]) - 
     (G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q1i[-a]])/(2*c^4*r^5*\[Nu]) - 
     (4*G^3*m*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*q1i[-a]])/
      (c^6*r^6*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*q1i[i]*
       Scalar[ni[a]*q1i[-a]])/(2*c^4*r^5*\[Nu]) + 
     (295*G^3*m*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]])/(4*c^6*r^6) - 
     (5*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]])/(c^4*r^5) + 
     (49*G^3*m*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]])/(c^6*r^6*\[Nu]) - 
     (16*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]])/(c^4*r^5*\[Nu]) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]])/(c^2*m*r^4*\[Nu]) + 
     (35*G^3*m*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2)/(4*c^6*r^6) + 
     (15*G^3*m*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]^2)/
      (4*c^6*r^6) - (14*G^3*m*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2)/
      (c^6*r^6*\[Nu]) + (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2)/
      (2*c^4*r^5*\[Nu]) + (14*G^3*m*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q1i[-a]]^2)/(c^6*r^6*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]^2)/
      (2*c^4*r^5*\[Nu]) + (17*G^3*m*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*q1i[a]])/
      (14*c^6*r^6) - (G^3*m*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*q1i[a]])/
      (2*c^6*r^6*\[Nu]) + (G^3*m*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q1i[-a]*q1i[a]])/(2*c^6*r^6*\[Nu]) + 
     (295*G^3*m*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]])/(4*c^6*r^6) - 
     (5*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]])/(c^4*r^5) + 
     (49*G^3*m*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]])/(c^6*r^6*\[Nu]) - 
     (16*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]])/(c^4*r^5*\[Nu]) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]])/(c^2*m*r^4*\[Nu]) - 
     (37*G^3*m*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q2i[-a]])/(14*c^6*r^6) + 
     (G^3*m*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*q2i[-a]])/(2*c^6*r^6) + 
     (4*G^3*m*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q2i[-a]])/(c^6*r^6*\[Nu]) - 
     (G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q2i[-a]])/(2*c^4*r^5*\[Nu]) + 
     (4*G^3*m*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*q2i[-a]])/
      (c^6*r^6*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*q2i[i]*
       Scalar[ni[a]*q2i[-a]])/(2*c^4*r^5*\[Nu]) - 
     (1105*G^3*m*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(2*c^6*r^6) + 
     (36*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (c^4*r^5) - (264*G^3*m*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(c^6*r^6*\[Nu]) + 
     (84*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (c^4*r^5*\[Nu]) - (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(c^2*m*r^4*\[Nu]) + 
     (9*G^2*\[Alpha]EM^2*q2i[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*q2i[-a]])/(c^6*m^2*r^7*\[Nu]^2) - 
     (21*G^2*\[Alpha]EM^2*q2i[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*q2i[-a]])/(c^6*m^2*r^7*\[Nu]) - 
     (3*G^2*\[Alpha]EM^2*q2i[i]*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*q2i[-a]])/
      (c^6*m^2*r^7*\[Nu]) + (35*G^3*m*\[Alpha]EM*ni[i]*
       Scalar[ni[a]*q2i[-a]]^2)/(4*c^6*r^6) - 
     (15*G^3*m*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]^2)/
      (4*c^6*r^6) - (14*G^3*m*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]^2)/
      (c^6*r^6*\[Nu]) + (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]^2)/
      (2*c^4*r^5*\[Nu]) - (14*G^3*m*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q2i[-a]]^2)/(c^6*r^6*\[Nu]) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]^2)/
      (2*c^4*r^5*\[Nu]) + (9*G^2*\[Alpha]EM^2*q1i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]^2)/(c^6*m^2*r^7*\[Nu]^2) - 
     (21*G^2*\[Alpha]EM^2*q1i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]^2)/(c^6*m^2*r^7*\[Nu]) - 
     (45*G^2*\[Alpha]EM^2*ni[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*q2i[-a]]^2)/(c^6*m^2*r^7*\[Nu]^2) + 
     (90*G^2*\[Alpha]EM^2*ni[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*q2i[-a]]^2)/(c^6*m^2*r^7*\[Nu]) + 
     (9*G^2*\[Alpha]EM^2*ni[i]*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*q2i[-a]]^
        2)/(c^6*m^2*r^7*\[Nu]) + (124*G^3*m*\[Alpha]EM*ni[i]*
       Scalar[q1i[a]*q2i[-a]])/(c^6*r^6) - 
     (6*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]])/(c^4*r^5) + 
     (46*G^3*m*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]])/(c^6*r^6*\[Nu]) - 
     (16*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]])/(c^4*r^5*\[Nu]) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]])/(c^2*m*r^4*\[Nu]) - 
     (3*G^2*\[Alpha]EM^2*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[q1i[a]*q2i[-a]])/
      (c^6*m^2*r^7*\[Nu]^2) + (12*G^2*\[Alpha]EM^2*q2i[i]*
       Scalar[ni[a]*q1i[-a]]*Scalar[q1i[a]*q2i[-a]])/(c^6*m^2*r^7*\[Nu]) - 
     (3*G^2*\[Alpha]EM^2*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[q1i[a]*q2i[-a]])/
      (c^6*m^2*r^7*\[Nu]^2) + (12*G^2*\[Alpha]EM^2*q1i[i]*
       Scalar[ni[a]*q2i[-a]]*Scalar[q1i[a]*q2i[-a]])/(c^6*m^2*r^7*\[Nu]) + 
     (24*G^2*\[Alpha]EM^2*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[q1i[a]*q2i[-a]])/(c^6*m^2*r^7*\[Nu]^2) - 
     (36*G^2*\[Alpha]EM^2*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[q1i[a]*q2i[-a]])/(c^6*m^2*r^7*\[Nu]) - 
     (3*G^2*\[Alpha]EM^2*ni[i]*Scalar[q1i[a]*q2i[-a]]^2)/
      (c^6*m^2*r^7*\[Nu]^2) + (17*G^3*m*\[Alpha]EM*ni[i]*
       Scalar[q2i[-a]*q2i[a]])/(14*c^6*r^6) - 
     (G^3*m*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*q2i[a]])/(2*c^6*r^6*\[Nu]) - 
     (G^3*m*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[-a]*q2i[a]])/
      (2*c^6*r^6*\[Nu]) - (3*G^2*\[Alpha]EM^2*q1i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[q2i[-a]*q2i[a]])/(c^6*m^2*r^7*\[Nu]) + 
     (9*G^2*\[Alpha]EM^2*ni[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[q2i[-a]*q2i[a]])/(c^6*m^2*r^7*\[Nu]) + 
     (3*G^2*\[Alpha]EM*J1ij[i, -b]*q1i[b]*Scalar[ni[a]*vi[-a]])/(c^6*r^5) - 
     (G^2*\[Alpha]EM*J1ij[i, -b]*q1i[b]*Scalar[ni[a]*vi[-a]])/
      (2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*J1ij[i, -b]*q1i[b]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^5*\[Nu]) - 
     (5*G^2*\[Alpha]EM*\[Delta]*J2ij[i, -b]*q1i[b]*Scalar[ni[a]*vi[-a]])/
      (2*c^6*r^5) - (5*G^2*\[Alpha]EM*\[Delta]*J1ij[i, -b]*q2i[b]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^5) - 
     (3*G^2*\[Alpha]EM*J2ij[i, -b]*q2i[b]*Scalar[ni[a]*vi[-a]])/(c^6*r^5) + 
     (G^2*\[Alpha]EM*J2ij[i, -b]*q2i[b]*Scalar[ni[a]*vi[-a]])/
      (2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*J2ij[i, -b]*q2i[b]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^5*\[Nu]) + 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^5) + (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*Scalar[ni[a]*vi[-a]])/(c^6*r^5) + 
     (15*G*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*ni[b]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^6*m*r^4) + (15*G*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*ni[b]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*m*r^4) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*m*r^4) - 
     (105*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*m*r^4) + 
     (9*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^6*r^5) - (3*G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^5) - 
     (3*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^5*\[Nu]) + (3*G^2*\[Alpha]EM*\[Delta]*q1i[i]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^5*\[Nu]) - 
     (831*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^5) - (15*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^4*m*r^4) - 
     (12*G^2*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) - 
     (42*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (c^6*r^5) + (6*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) + 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (c^6*r^5*\[Nu]) - (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5*\[Nu]) + 
     (15*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^6*r^5) + (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^5) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^5*\[Nu]) + (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^5*\[Nu]) - 
     (831*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^5) - (15*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^4*m*r^4) - 
     (12*G^2*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) + 
     (9*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^6*r^5) + (3*G^2*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^5) - 
     (3*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^5*\[Nu]) - (3*G^2*\[Alpha]EM*\[Delta]*q2i[i]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^5*\[Nu]) + 
     (2415*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) + 
     (105*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^4*m*r^4) + 
     (96*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) - 
     (42*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (c^6*r^5) - (6*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) + 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (c^6*r^5*\[Nu]) + (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5*\[Nu]) - 
     (663*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^6*r^5) + (15*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^4*m*r^4) + 
     (36*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^5) + 
     (15*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^6*r^5) - (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^5) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^5*\[Nu]) - (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^5*\[Nu]) - 
     (15*G*\[Alpha]EM*\[Delta]*J2ij[i, -b]*q1i[b]*Scalar[ni[a]*vi[-a]]^3)/
      (2*c^6*m*r^4) - (15*G*\[Alpha]EM*\[Delta]*J1ij[i, -b]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^3)/(2*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(2*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(2*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4)/
      (8*c^6*m*r^4) - (315*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/
      (8*c^6*m*r^4) - (315*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*m*r^4) - 
     (945*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*m*r^4) + 
     (2835*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(8*c^6*m*r^4) - 
     (315*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/
      (8*c^6*m*r^4) + (945*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*m*r^4) - 
     (2*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/
      (c^6*r^5) + (2*G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^5) + 
     (69*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/
      (c^6*r^5) + (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^4*m*r^4) + 
     (11*G^2*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^5) + 
     (21*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^5) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(c^6*r^5) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^5*\[Nu]) + 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^5*\[Nu]) - 
     (1233*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^5) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^4*m*r^4) - 
     (30*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(c^6*r^5) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]])/
      (2*c^6*m*r^4) + (45*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*m*r^4) - 
     (315*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]])/(2*c^6*m*r^4) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]^2)/(2*c^6*r^5) - 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]^2)/(2*c^6*r^5) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]^2)/(2*c^6*r^5*\[Nu]) - 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]^2)/
      (2*c^6*r^5*\[Nu]) + (69*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^5) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (c^4*m*r^4) + (11*G^2*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^5) - 
     (2*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (c^6*r^5) - (2*G^2*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^5) - 
     (1233*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^5) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^4*m*r^4) - 
     (30*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(c^6*r^5) + 
     (21*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^5) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(c^6*r^5) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^5*\[Nu]) - 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^5*\[Nu]) - 
     (15*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]])/
      (2*c^6*m*r^4) + (45*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*m*r^4) - 
     (315*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]])/(2*c^6*m*r^4) + 
     (103*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (c^6*r^5) + (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^4*m*r^4) + 
     (6*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^5) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*m*r^4) + 
     (135*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*m*r^4) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]^2)/(2*c^6*r^5) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]^2)/(2*c^6*r^5) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]^2)/(2*c^6*r^5*\[Nu]) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]^2)/
      (2*c^6*r^5*\[Nu]) - (9*G*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*ni[b]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*ni[b]*Scalar[vi[-a]*vi[a]])/
      (c^6*m*r^4*\[Nu]) - (9*G*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*ni[b]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*ni[b]*Scalar[vi[-a]*vi[a]])/
      (c^6*m*r^4*\[Nu]) - (9*G*\[Alpha]EM*ni[i]*
       Scalar[J1ij[a, b]*J2ij[-a, -b]]*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4*\[Nu]) + 
     (45*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4*\[Nu]) - 
     (2*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5) + (3*G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^5) - 
     (29*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^5) + (9*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4) + 
     (4*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5*\[Nu]) - (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4*\[Nu]) + 
     (7*G^2*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^5) + 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5) - (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^5) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^5*\[Nu]) + (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^5*\[Nu]) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^5) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^5) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^5*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^5*\[Nu]) - 
     (29*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^5) + (9*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4) + 
     (4*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5*\[Nu]) - (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4*\[Nu]) + 
     (7*G^2*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^5) - 
     (2*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5) - (3*G^2*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^5) - 
     (57*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^5) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4) - 
     (24*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^5*\[Nu]) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4*\[Nu]) - 
     (36*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*r^5) + 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5) + (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^5) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^5*\[Nu]) - (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q2i[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^5*\[Nu]) + 
     (19*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^5) + (6*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4) + 
     (4*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^5*\[Nu]) - (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^4*m*r^4*\[Nu]) + 
     (4*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^5) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^5) - (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^5) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^5*\[Nu]) + 
     (9*G*\[Alpha]EM*\[Delta]*J2ij[i, -b]*q1i[b]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) + 
     (9*G*\[Alpha]EM*\[Delta]*J1ij[i, -b]*q2i[b]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) + 
     (30*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (15*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) + 
     (30*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (105*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) - 
     (210*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (c^6*m*r^4) + (30*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (195*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(2*c^6*m*r^4) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (12*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (60*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (12*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (60*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) - 
     (12*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2)/
      (c^6*m*r^4) - (12*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/
      (c^6*m*r^4) - (12*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(c^6*m*r^4) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(c^6*m*r^4) + 
     (60*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(c^6*m*r^4) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-b, i]*J2ij[-a, -i]*ni[a]*vi[b]])/(c^6*m*r^4) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*vi[b]])/(c^6*m*r^4) + 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*q1i[a]*vi[b]])/(c^6*r^5) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*q1i[a]*vi[b]])/
      (2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J1ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*r^5*\[Nu]) + 
     (7*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/
      (2*c^6*r^5) + (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*m*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*m*r^4) + 
     (7*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/
      (2*c^6*r^5) + (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*m*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*m*r^4) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*q2i[a]*vi[b]])/(c^6*r^5) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*q2i[a]*vi[b]])/
      (2*c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J2ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*r^5*\[Nu]) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*vi[a]*vi[b]])/
      (c^6*m*r^4) + (G^2*\[Alpha]EM*ni[i]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[b]*ParamD[t][J1ij[-a, -b]]])/
      (2*c^6*r^4*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^4*\[Nu]) + 
     (5*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/
      (c^6*r^4) + (5*G^2*\[Alpha]EM*ni[i]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r^4*\[Nu]) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/
      (2*c^4*m*r^3*\[Nu]) + (5*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r^4*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[b]*
         ParamD[t][J1ij[-a, -b]]])/(2*c^4*m*r^3*\[Nu]) + 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*m*r^3) - 
     (6*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*m*r^3) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*m*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*m*r^3*\[Nu]) + 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J2ij[-b, -i]*ni[a]*vi[b]*
         ParamD[t][J1ij[-a, i]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -i]*ni[a]*vi[b]*
         ParamD[t][J1ij[-b, i]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(c^6*m*r^3) - 
     (5*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/
      (c^6*r^4) - (5*G^2*\[Alpha]EM*ni[i]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r^4*\[Nu]) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/
      (2*c^4*m*r^3*\[Nu]) + (5*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r^4*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[b]*
         ParamD[t][J2ij[-a, -b]]])/(2*c^4*m*r^3*\[Nu]) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*m*r^3) + 
     (6*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*m*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*m*r^3*\[Nu]) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[b]*ParamD[t][J2ij[-a, -b]]])/
      (c^6*r^4) + (G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[b]*
         ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^4*\[Nu]) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[b]*
         ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^4*\[Nu]) - 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-b, i]*ni[a]*vi[b]*
         ParamD[t][J2ij[-a, -i]]])/(c^6*m*r^3) + 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*ni[a]*vi[b]*
         ParamD[t][J2ij[-b, -i]]])/(c^6*m*r^3) - 
     (G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) - 
     (3*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4*\[Nu]) + 
     (3*G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4*\[Nu]) + 
     (297*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^4*m*r^3) + 
     (3*G^2*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) + 
     (21*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4*\[Nu]) + 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (2*c^6*r^4*\[Nu]) - (2265*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^4*m*r^3) - 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) - 
     (27*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) - 
     (15*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*m*r^3) + 
     (105*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) - 
     (105*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (4*c^6*m*r^3) - (105*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (2*c^6*m*r^3) - (9*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4*\[Nu]) - 
     (5*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4*\[Nu]) + 
     (375*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^4*m*r^3) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (3*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) + 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (4*c^6*m*r^3) + (45*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (2*c^6*m*r^3) + (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*m*r^3) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) + 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*m*r^3) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*m*r^3) - 
     (2*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/(c^6*r^3) - 
     (5*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) + 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4*\[Nu]) + 
     (387*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^4*m*r^3) - 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (3*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) + 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*m*r^3) - 
     (21*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) + 
     (27*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (4*c^6*m*r^3) + (12*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*m*r^3) + 
     (G^2*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (2*c^6*r^4) + (G^2*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (c^6*r^4*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*q1i[i]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^4*\[Nu]) - 
     (79*G^2*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (4*c^6*r^4) - (G*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (c^4*m*r^3) - (3*G^2*\[Alpha]EM*\[Delta]*q2i[i]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (c^6*r^4) - (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4*\[Nu]) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4*\[Nu]) + 
     (407*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^4*m*r^3) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (3*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) + 
     (9*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) + 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (4*c^6*m*r^3) + (45*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (2*c^6*m*r^3) + (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (2*c^6*m*r^3) - (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (2*c^6*m*r^3) - (9*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*m*r^3) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) + 
     (G*\[Alpha]EM*\[Nu]*q2i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*m*r^3) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*m*r^3) + 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*m*r^3) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/
      (c^6*r^3) + (G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/
      (2*c^6*r^4*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^6*r^4*\[Nu]) + 
     (5*G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/
      (c^6*r^4) + (G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(c^6*r^4*\[Nu]) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/
      (2*c^4*m*r^3*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(c^6*r^4*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(2*c^4*m*r^3*\[Nu]) + 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*m*r^3) - 
     (6*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(c^6*m*r^3) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^6*m*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^6*m*r^3*\[Nu]) + 
     (297*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^4*m*r^3) - 
     (3*G^2*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) - 
     (3*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4*\[Nu]) - 
     (2265*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^4*m*r^3) + 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (27*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) + 
     (21*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4*\[Nu]) - 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*r^4*\[Nu]) - (15*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (15*G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*m*r^3) + 
     (105*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) + 
     (105*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*m*r^3) - (105*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*m*r^3) + (375*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^4*m*r^3) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) + 
     (3*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*m*r^3) + (45*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*m*r^3) - (9*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4*\[Nu]) + 
     (5*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4*\[Nu]) + 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*m*r^3) - 
     (15*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*m*r^3) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*m*r^3) + 
     (102*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (2*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/(c^6*r^3) + 
     (387*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^4*m*r^3) + 
     (9*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (3*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) + 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) + 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*m*r^3) - 
     (21*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*m*r^3) - 
     (27*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*m*r^3) + (12*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*m*r^3) - 
     (23*G^2*\[Alpha]EM*ni[i]*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/
      (c^6*r^3) - (5*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(c^6*r^4) + 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4*\[Nu]) + 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4*\[Nu]) - 
     (79*G^2*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*r^4) - (G*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (c^4*m*r^3) + (3*G^2*\[Alpha]EM*\[Delta]*q1i[i]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (c^6*r^4) + (G^2*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*r^4) + (G^2*\[Alpha]EM*\[Delta]*q2i[i]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (G^2*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (c^6*r^4*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*q2i[i]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^4*\[Nu]) + 
     (407*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^4*m*r^3) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (3*G^2*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^4) - 
     (9*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (3*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4*\[Nu]) + 
     (9*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*m*r^3) + (45*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*m*r^3) + (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*m*r^3) + (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*m*r^3) - (9*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*m*r^3) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) + 
     (G*\[Alpha]EM*\[Nu]*q1i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*m*r^3) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*m*r^3) - 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*m*r^3) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/
      (c^6*r^3) - (5*G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/
      (c^6*r^4*\[Nu]) + (3*G*\[Alpha]EM*ni[i]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^4*m*r^3*\[Nu]) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(c^6*r^4*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(2*c^4*m*r^3*\[Nu]) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*m*r^3) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*m*r^3) + 
     (6*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^6*m*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^6*m*r^3*\[Nu]) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/
      (c^6*r^4) + (G^2*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(2*c^6*r^4*\[Nu]) + 
     (G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(2*c^6*r^4*\[Nu]) - 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/(2*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[b]*ParamD[t, t][J1ij[-a, -b]]])/
      (2*c^6*m*r^2) - (3*G*\[Alpha]EM*ni[i]*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t, t][J1ij[-a, i]]])/(4*c^6*m*r^2*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t, t][J1ij[-a, i]]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ParamD[t, t][J1ij[a, b]]])/
      (4*c^6*m*r^2*\[Nu]) + (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J2ij[-a, -b]*ParamD[t, t][J1ij[a, b]]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*ni[i]*Scalar[J1ij[a, b]*ParamD[t, t][J2ij[-a, -b]]])/
      (4*c^6*m*r^2*\[Nu]) - (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J1ij[a, b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*m*r^2*\[Nu]) + 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]])/(2*c^6*m*r^2) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[b]*ParamD[t, t][J2ij[-a, -b]]])/
      (2*c^6*m*r^2) - (3*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, i]*ni[a]*ni[b]*
         ParamD[t, t][J2ij[-b, -i]]])/(4*c^6*m*r^2*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[J1ij[-a, i]*ni[a]*ni[b]*
         ParamD[t, t][J2ij[-b, -i]]])/(4*c^6*m*r^2*\[Nu]) - 
     (23*G^2*\[Alpha]EM*q2i[i]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (2*c^6*r^3) - (5*G^2*\[Alpha]EM*q2i[i]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3*\[Nu]) - 
     (G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^4*m*r^2*\[Nu]) - (5*G^2*\[Alpha]EM*\[Delta]*q2i[i]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^4*m*r^2*\[Nu]) - (2*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) + 
     (2*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3*\[Nu]) - 
     (2*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3*\[Nu]) + 
     (99*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(2*c^6*r^3) + 
     (6*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^4*m*r^2*\[Nu]) + 
     (6*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^4*m*r^2*\[Nu]) + 
     (9*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*m*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*m*r^2) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*m*r^2) + 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*m*r^2) + (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^6*m*r^2) - (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^6*m*r^2) - (G*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*m*r^2) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*m*r^2*\[Nu]) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*m*r^2) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*m*r^2*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^6*m*r^2*\[Nu]) + (G^2*\[Alpha]EM*ni[i]*
       Scalar[q1i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q1i[-a]*ParamD[t, t][q1i[a]]])/
      (c^6*r^3*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q1i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3*\[Nu]) - 
     (25*G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/
      (2*c^6*r^3) - (2*G^2*\[Alpha]EM*ni[i]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3*\[Nu]) + 
     (G*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^4*m*r^2*\[Nu]) - (2*G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^4*m*r^2*\[Nu]) - (27*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*m*r^2) + 
     (27*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*m*r^2) + 
     (7*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) - 
     (G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2*\[Nu]) - 
     (3*G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) + 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*m*r^2) - (3*G*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t, t][q1i[a]]])/
      (2*c^6*m*r^2) - (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(2*c^6*m*r^2) - 
     (23*G^2*\[Alpha]EM*q1i[i]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (2*c^6*r^3) - (5*G^2*\[Alpha]EM*q1i[i]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3*\[Nu]) - 
     (G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^4*m*r^2*\[Nu]) + (5*G^2*\[Alpha]EM*\[Delta]*q1i[i]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^4*m*r^2*\[Nu]) + (99*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(2*c^6*r^3) + 
     (6*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3*\[Nu]) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*m*r^2*\[Nu]) - 
     (6*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3*\[Nu]) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*m*r^2*\[Nu]) - 
     (2*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) + 
     (2*G^2*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3*\[Nu]) + 
     (2*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3*\[Nu]) + 
     (9*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*m*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*m*r^2) - 
     (45*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*m*r^2) - 
     (45*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*m*r^2) + (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*m*r^2) + (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*m*r^2) - (G*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*m*r^2) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2*\[Nu]) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*m*r^2) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2*\[Nu]) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*m*r^2*\[Nu]) - (25*G^2*\[Alpha]EM*ni[i]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(2*c^6*r^3) - 
     (2*G^2*\[Alpha]EM*ni[i]*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/
      (c^6*r^3*\[Nu]) + (G*\[Alpha]EM*ni[i]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*m*r^2*\[Nu]) + 
     (2*G^2*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/
      (c^6*r^3*\[Nu]) - (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*m*r^2*\[Nu]) - 
     (27*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*m*r^2) - 
     (27*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*m*r^2) + 
     (7*G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2) - 
     (G*\[Alpha]EM*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*m*r^2*\[Nu]) + 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) - 
     (G^2*\[Alpha]EM*ni[i]*Scalar[q2i[-a]*ParamD[t, t][q2i[a]]])/
      (c^6*r^3*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q2i[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3*\[Nu]) - 
     (3*G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*m*r^2) + 
     (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*m*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*m*r^2) - (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*m*r^2) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t, t][q2i[a]]])/
      (2*c^6*m*r^2) + (9*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(2*c^6*m*r^2) + 
     (G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[b]*ParamD[t, t, t][J1ij[-a, -b]]])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q2i[b]*ParamD[t, t, t][J1ij[-a, -b]]])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*ni[i]*
       Scalar[ni[a]*q1i[b]*ParamD[t, t, t][J2ij[-a, -b]]])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[ni[a]*q1i[b]*ParamD[t, t, t][J2ij[-a, -b]]])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*q2i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(2*c^6*m*r) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(2*c^6*m*r) - 
     (G*\[Alpha]EM*ni[i]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(2*c^6*m*r) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(2*c^6*m*r) + 
     (G*\[Alpha]EM*q2i[i]*Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/
      (2*c^6*m*r) - (G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(2*c^6*m*r) + 
     (G*\[Alpha]EM*ni[i]*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t, t][q1i[b]]])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t, t][q1i[b]]])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(2*c^6*m*r) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(2*c^6*m*r) - 
     (G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(2*c^6*m*r) + 
     (3*G*\[Alpha]EM*ni[i]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(2*c^6*m*r) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/
      (2*c^6*m*r) - (G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(2*c^6*m*r) - 
     (G*\[Alpha]EM*ni[i]*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t, t][q2i[b]]])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t, t][q2i[b]]])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*q2i[i]*
       Scalar[ni[a]*ParamD[t, t, t, t][q1i[-a]]])/(16*c^6*m*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*q2i[i]*Scalar[ni[a]*ParamD[t, t, t, t][q1i[-a]]])/
      (16*c^6*m*\[Nu]) - (G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t, t][q1i[-a]]])/(16*c^6*m*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t, t][q1i[-a]]])/(16*c^6*m*\[Nu]) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q2i[a]*ParamD[t, t, t, t][q1i[-a]]])/
      (16*c^6*m*\[Nu]) - (3*G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q2i[a]*ParamD[t, t, t, t][q1i[-a]]])/(16*c^6*m*\[Nu]) + 
     (G*\[Alpha]EM*q1i[i]*Scalar[ni[a]*ParamD[t, t, t, t][q2i[-a]]])/
      (16*c^6*m*\[Nu]) - (G*\[Alpha]EM*\[Delta]*q1i[i]*
       Scalar[ni[a]*ParamD[t, t, t, t][q2i[-a]]])/(16*c^6*m*\[Nu]) - 
     (G*\[Alpha]EM*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t, t][q2i[-a]]])/(16*c^6*m*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*ni[i]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t, t][q2i[-a]]])/(16*c^6*m*\[Nu]) - 
     (3*G*\[Alpha]EM*ni[i]*Scalar[q1i[a]*ParamD[t, t, t, t][q2i[-a]]])/
      (16*c^6*m*\[Nu]) + (3*G*\[Alpha]EM*\[Delta]*ni[i]*
       Scalar[q1i[a]*ParamD[t, t, t, t][q2i[-a]]])/(16*c^6*m*\[Nu]) - 
     (3*G*\[Alpha]EM*J1ij[i, a]*J2ij[-b, -a]*Scalar[ni[a]*vi[-a]]*vi[b])/
      (c^6*m*r^4) - (3*G*\[Alpha]EM*J1ij[-b, a]*J2ij[i, -a]*
       Scalar[ni[a]*vi[-a]]*vi[b])/(c^6*m*r^4) - 
     (3*G^2*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*vi[i])/
      (c^6*r^5) - (3*G^2*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*vi[i])/(c^6*r^5) - 
     (6*G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*Scalar[ni[a]*vi[-a]]*
       vi[i])/(c^6*m*r^4) + (30*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*
         ni[a]*ni[b]]*Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*m*r^4) + 
     (12*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5) - (3*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) - 
     (6*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5*\[Nu]) + (6*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5*\[Nu]) - 
     (2*G^2*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5) - (2*G^2*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) + 
     (G^2*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5*\[Nu]) - 
     (765*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) - 
     (30*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^4*m*r^4) - 
     (72*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) + 
     (12*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5) + (3*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) - 
     (6*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5*\[Nu]) - (6*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5*\[Nu]) + 
     (158*G^2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5) - (10*G^2*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) - 
     (2*G^2*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5) + (2*G^2*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5) + 
     (G^2*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]*vi[i])/
      (c^6*r^5*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]*vi[i])/(c^6*r^5*\[Nu]) - 
     (45*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]^2*vi[i])/(2*c^6*m*r^4) - 
     (45*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]^2*vi[i])/(2*c^6*m*r^4) + 
     (105*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*vi[i])/(2*c^6*m*r^4) - 
     (105*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*vi[i])/(c^6*m*r^4) + 
     (45*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[i])/
      (2*c^6*m*r^4) - (60*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*vi[i])/(c^6*m*r^4) - 
     (4*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[q1i[a]*vi[-a]]*vi[i])/
      (c^6*r^5) + (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[q1i[a]*vi[-a]]*vi[i])/(c^6*r^5) + 
     (2*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[q1i[a]*vi[-a]]*vi[i])/
      (c^6*r^5*\[Nu]) - (2*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[q1i[a]*vi[-a]]*vi[i])/(c^6*r^5*\[Nu]) + 
     (237*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[q1i[a]*vi[-a]]*vi[i])/
      (2*c^6*r^5) + (6*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[q1i[a]*vi[-a]]*vi[i])/(c^4*m*r^4) + 
     (10*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[q1i[a]*vi[-a]]*
       vi[i])/(c^6*r^5) - (45*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*vi[i])/(2*c^6*m*r^4) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*vi[i])/(c^6*m*r^4) + 
     (237*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[q2i[a]*vi[-a]]*vi[i])/
      (2*c^6*r^5) + (6*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[i])/(c^4*m*r^4) + 
     (10*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[q2i[a]*vi[-a]]*
       vi[i])/(c^6*r^5) - (4*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[i])/(c^6*r^5) - 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[q2i[a]*vi[-a]]*
       vi[i])/(c^6*r^5) + (2*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[i])/(c^6*r^5*\[Nu]) + 
     (2*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[q2i[a]*vi[-a]]*
       vi[i])/(c^6*r^5*\[Nu]) - (45*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*vi[i])/(2*c^6*m*r^4) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*vi[i])/(c^6*m*r^4) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[i])/(c^6*m*r^4) - 
     (18*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[i])/(c^6*m*r^4) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(2*c^6*m*r^4) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(2*c^6*m*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[i])/(2*c^6*m*r^4) + 
     (30*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[i])/(c^6*m*r^4) - 
     (27*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(2*c^6*m*r^4) + 
     (36*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(2*c^6*m*r^4) - 
     (6*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(c^6*m*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(2*c^6*m*r^4) - 
     (6*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[i])/(c^6*m*r^4) - 
     (6*G*\[Alpha]EM*Scalar[J1ij[-b, i]*J2ij[-a, -i]*ni[a]*vi[b]]*vi[i])/
      (c^6*m*r^4) - (6*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*
         vi[b]]*vi[i])/(c^6*m*r^4) - (9*G*\[Alpha]EM*\[Delta]*
       Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*q1i[a]*vi[b]]*vi[i])/
      (c^6*m*r^4) - (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]]*vi[i])/(c^6*m*r^4) - 
     (6*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*vi[i])/(c^6*m*r^3) - 
     (2*G*\[Alpha]EM*Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]]*vi[i])/
      (c^6*m*r^3) + (3*G*\[Alpha]EM*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J1ij[-a, i]]]*vi[i])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]]*
       vi[i])/(c^6*m*r^3*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]]*vi[i])/
      (c^6*m*r^3) + (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]]*
       vi[i])/(c^6*m*r^3*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]]*vi[i])/
      (c^6*m*r^3) + (G*\[Alpha]EM*Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]]*
       vi[i])/(c^6*m*r^3*\[Nu]) + (6*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*vi[i])/(c^6*m*r^3) + 
     (2*G*\[Alpha]EM*Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]]*vi[i])/
      (c^6*m*r^3) + (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*ni[a]*ni[b]*
         ParamD[t][J2ij[-b, -i]]]*vi[i])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]]*
       vi[i])/(c^6*m*r^3*\[Nu]) - (5*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(2*c^6*r^4) + 
     (3*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       vi[i])/(2*c^6*r^4*\[Nu]) - (3*G^2*\[Alpha]EM*\[Delta]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/
      (2*c^6*r^4*\[Nu]) + (635*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       vi[i])/(c^4*m*r^3) + (3*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(4*c^6*r^4) - 
     (4*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       vi[i])/(c^6*r^4*\[Nu]) + (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(c^4*m*r^3*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(c^6*r^4) - 
     (45*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(4*c^6*m*r^3) + 
     (45*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(4*c^6*m*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(2*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(2*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(2*c^6*m*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(c^6*m*r^3) + 
     (45*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[i])/(c^6*m*r^3*\[Nu]) + 
     (G^2*\[Alpha]EM*Scalar[q1i[-a]*ParamD[t][q1i[a]]]*vi[i])/(c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*ParamD[t][q1i[a]]]*vi[i])/
      (c^6*r^4) - (G^2*\[Alpha]EM*Scalar[q1i[-a]*ParamD[t][q1i[a]]]*vi[i])/
      (2*c^6*r^4*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]]*vi[i])/(2*c^6*r^4*\[Nu]) - 
     (187*G^2*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/
      (4*c^6*r^4) + (3*G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/
      (c^4*m*r^3) + (9*G^2*\[Alpha]EM*\[Delta]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(4*c^6*r^4) + 
     (G^2*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/
      (c^6*r^4*\[Nu]) - (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       vi[i])/(c^4*m*r^3*\[Nu]) + (3*G^2*\[Alpha]EM*\[Nu]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(c^6*r^4) - 
     (27*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(4*c^6*m*r^3) + 
     (27*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(2*c^6*m*r^3) - 
     (7*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       vi[i])/(4*c^6*m*r^3) - (9*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(4*c^6*m*r^3) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       vi[i])/(c^6*m*r^3*\[Nu]) - (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[i])/(c^6*m*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[i])/(2*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[i])/(2*c^6*m*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[i])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       vi[i])/(2*c^6*m*r^3) + (3*G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[i])/(2*c^6*m*r^3) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[i])/(c^6*m*r^3) - 
     (2*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]]*vi[i])/
      (c^6*m*r^3) - (6*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]]*vi[i])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]]*vi[i])/(c^6*m*r^2*\[Nu]) + 
     (635*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(c^4*m*r^3) - (3*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/(4*c^6*r^4) - 
     (4*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(c^6*r^4*\[Nu]) + (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/(c^4*m*r^3*\[Nu]) - 
     (3*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/(c^6*r^4) - 
     (5*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(2*c^6*r^4) + (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/(2*c^6*r^4) + 
     (3*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(2*c^6*r^4*\[Nu]) + (3*G^2*\[Alpha]EM*\[Delta]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (2*c^6*r^4*\[Nu]) - (45*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (4*c^6*m*r^3) - (45*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (4*c^6*m*r^3) - (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (2*c^6*m*r^3) + (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (2*c^6*m*r^3) + (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (2*c^6*m*r^3) + (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (c^6*m*r^3) + (45*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (4*c^6*m*r^3) + (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (4*c^6*m*r^3) - (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (c^6*m*r^3*\[Nu]) + (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(c^6*m*r^2) - (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[i])/(c^6*m*r^2) - 
     (187*G^2*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (4*c^6*r^4) + (3*G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (c^4*m*r^3) - (9*G^2*\[Alpha]EM*\[Delta]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(4*c^6*r^4) + 
     (G^2*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/
      (c^6*r^4*\[Nu]) - (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(c^4*m*r^3*\[Nu]) + (3*G^2*\[Alpha]EM*\[Nu]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(c^6*r^4) - 
     (27*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(4*c^6*m*r^3) - 
     (27*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(2*c^6*m*r^3) - 
     (7*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(4*c^6*m*r^3) + (9*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(4*c^6*m*r^3) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       vi[i])/(c^6*m*r^3*\[Nu]) - (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[i])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]]*vi[i])/(c^6*m*r^2) + 
     (G^2*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q2i[a]]]*vi[i])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*ParamD[t][q2i[a]]]*vi[i])/
      (c^6*r^4) - (G^2*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q2i[a]]]*vi[i])/
      (2*c^6*r^4*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]]*vi[i])/(2*c^6*r^4*\[Nu]) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[i])/(2*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[i])/(2*c^6*m*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[i])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       vi[i])/(2*c^6*m*r^3) - (3*G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[i])/(2*c^6*m*r^3) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[i])/(c^6*m*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[i])/(c^6*m*r^2) + 
     (2*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]]*vi[i])/
      (c^6*m*r^3) + (6*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]]*vi[i])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]]*vi[i])/(c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]]*vi[i])/
      (2*c^6*m*r^2) + (G*\[Alpha]EM*Scalar[ni[a]*q2i[b]*
         ParamD[t, t][J1ij[-a, -b]]]*vi[i])/(2*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]]*
       vi[i])/(2*c^6*m*r^2*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]]*vi[i])/
      (2*c^6*m*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*q1i[b]*
         ParamD[t, t][J2ij[-a, -b]]]*vi[i])/(2*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]]*
       vi[i])/(2*c^6*m*r^2*\[Nu]) + (9*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[i])/
      (2*c^6*m*r^2) - (3*G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[i])/(2*c^6*m*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[i])/(2*c^6*m*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*vi[i])/(c^6*m*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*vi[i])/(2*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]]*vi[i])/(2*c^6*m*r^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]]*vi[i])/
      (2*c^6*m*r) - (G*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t, t][q1i[a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]]*
       vi[i])/(4*c^6*m*r*\[Nu]) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]]*vi[i])/
      (2*c^6*m*r^2) + (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t, t][q1i[b]]]*vi[i])/(2*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]]*
       vi[i])/(2*c^6*m*r^2*\[Nu]) + (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[i])/
      (2*c^6*m*r^2) - (3*G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[i])/(2*c^6*m*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[i])/(2*c^6*m*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*vi[i])/(c^6*m*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*vi[i])/(2*c^6*m*r^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]]*vi[i])/
      (2*c^6*m*r) - (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*
         ParamD[t, t][q2i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]]*
       vi[i])/(4*c^6*m*r*\[Nu]) - (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]]*vi[i])/(2*c^6*m*r^2) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]]*vi[i])/
      (2*c^6*m*r^2) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t, t][q2i[b]]]*vi[i])/(2*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]]*
       vi[i])/(2*c^6*m*r^2*\[Nu]) - (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]]*vi[i])/(c^6*m*r) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]]*vi[i])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*\[Delta]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]]*vi[i])/(c^6*m*r) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]]*vi[i])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*\[Delta]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]]*vi[i])/(4*c^6*m*r*\[Nu]) - 
     (3*G*\[Alpha]EM*J2ij[i, -a]*ni[b]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][J1ij[-b, a]])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*J2ij[i, -a]*vi[b]*ParamD[t][J1ij[-b, a]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*J2ij[-b, -a]*ni[b]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][J1ij[i, a]])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*J2ij[-b, -a]*vi[b]*ParamD[t][J1ij[i, a]])/(c^6*m*r^3) - 
     (G^2*\[Alpha]EM*q1i[b]*ParamD[t][J1ij[i, -b]])/(c^6*r^4) + 
     (G^2*\[Alpha]EM*q1i[b]*ParamD[t][J1ij[i, -b]])/(4*c^6*r^4*\[Nu]) - 
     (G^2*\[Alpha]EM*\[Delta]*q1i[b]*ParamD[t][J1ij[i, -b]])/
      (4*c^6*r^4*\[Nu]) - (2*G^2*\[Alpha]EM*q2i[b]*ParamD[t][J1ij[i, -b]])/
      (c^6*r^4) - (7*G^2*\[Alpha]EM*q2i[b]*ParamD[t][J1ij[i, -b]])/
      (4*c^6*r^4*\[Nu]) + (G*\[Alpha]EM*q2i[b]*ParamD[t][J1ij[i, -b]])/
      (2*c^4*m*r^3*\[Nu]) - (7*G^2*\[Alpha]EM*\[Delta]*q2i[b]*
       ParamD[t][J1ij[i, -b]])/(4*c^6*r^4*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*q2i[b]*ParamD[t][J1ij[i, -b]])/
      (2*c^4*m*r^3*\[Nu]) - (9*G*\[Alpha]EM*q2i[b]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][J1ij[i, -b]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*q2i[b]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][J1ij[i, -b]])/(4*c^6*m*r^3) + 
     (2*G*\[Alpha]EM*q2i[b]*Scalar[vi[-a]*vi[a]]*ParamD[t][J1ij[i, -b]])/
      (c^6*m*r^3) - (G*\[Alpha]EM*q2i[b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][J1ij[i, -b]])/(2*c^6*m*r^3*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*q2i[b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][J1ij[i, -b]])/(2*c^6*m*r^3*\[Nu]) - 
     (3*G*\[Alpha]EM*J1ij[i, a]*ni[b]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][J2ij[-b, -a]])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*J1ij[i, a]*vi[b]*ParamD[t][J2ij[-b, -a]])/(c^6*m*r^3) - 
     (3*G*\[Alpha]EM*J1ij[-b, a]*ni[b]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][J2ij[i, -a]])/(c^6*m*r^3) + 
     (G*\[Alpha]EM*J1ij[-b, a]*vi[b]*ParamD[t][J2ij[i, -a]])/(c^6*m*r^3) + 
     (2*G^2*\[Alpha]EM*q1i[b]*ParamD[t][J2ij[i, -b]])/(c^6*r^4) + 
     (7*G^2*\[Alpha]EM*q1i[b]*ParamD[t][J2ij[i, -b]])/(4*c^6*r^4*\[Nu]) - 
     (G*\[Alpha]EM*q1i[b]*ParamD[t][J2ij[i, -b]])/(2*c^4*m*r^3*\[Nu]) - 
     (7*G^2*\[Alpha]EM*\[Delta]*q1i[b]*ParamD[t][J2ij[i, -b]])/
      (4*c^6*r^4*\[Nu]) + (G*\[Alpha]EM*\[Delta]*q1i[b]*
       ParamD[t][J2ij[i, -b]])/(2*c^4*m*r^3*\[Nu]) + 
     (G^2*\[Alpha]EM*q2i[b]*ParamD[t][J2ij[i, -b]])/(c^6*r^4) - 
     (G^2*\[Alpha]EM*q2i[b]*ParamD[t][J2ij[i, -b]])/(4*c^6*r^4*\[Nu]) - 
     (G^2*\[Alpha]EM*\[Delta]*q2i[b]*ParamD[t][J2ij[i, -b]])/
      (4*c^6*r^4*\[Nu]) + (9*G*\[Alpha]EM*q1i[b]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][J2ij[i, -b]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*q1i[b]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][J2ij[i, -b]])/(4*c^6*m*r^3) - 
     (2*G*\[Alpha]EM*q1i[b]*Scalar[vi[-a]*vi[a]]*ParamD[t][J2ij[i, -b]])/
      (c^6*m*r^3) + (G*\[Alpha]EM*q1i[b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][J2ij[i, -b]])/(2*c^6*m*r^3*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*q1i[b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][J2ij[i, -b]])/(2*c^6*m*r^3*\[Nu]) - 
     (G^2*\[Alpha]EM*J1ij[i, -b]*ParamD[t][q1i[b]])/(c^6*r^4) + 
     (G^2*\[Alpha]EM*J1ij[i, -b]*ParamD[t][q1i[b]])/(4*c^6*r^4*\[Nu]) - 
     (G^2*\[Alpha]EM*\[Delta]*J1ij[i, -b]*ParamD[t][q1i[b]])/
      (4*c^6*r^4*\[Nu]) - (2*G^2*\[Alpha]EM*J2ij[i, -b]*ParamD[t][q1i[b]])/
      (c^6*r^4) - (3*G^2*\[Alpha]EM*J2ij[i, -b]*ParamD[t][q1i[b]])/
      (4*c^6*r^4*\[Nu]) + (G*\[Alpha]EM*J2ij[i, -b]*ParamD[t][q1i[b]])/
      (2*c^4*m*r^3*\[Nu]) - (3*G^2*\[Alpha]EM*\[Delta]*J2ij[i, -b]*
       ParamD[t][q1i[b]])/(4*c^6*r^4*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*J2ij[i, -b]*ParamD[t][q1i[b]])/
      (2*c^4*m*r^3*\[Nu]) - (9*G*\[Alpha]EM*J2ij[i, -b]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[b]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*J2ij[i, -b]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][q1i[b]])/(4*c^6*m*r^3) + 
     (2*G*\[Alpha]EM*J2ij[i, -b]*Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[b]])/
      (c^6*m*r^3) - (G*\[Alpha]EM*J2ij[i, -b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[b]])/(2*c^6*m*r^3*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*J2ij[i, -b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[b]])/(2*c^6*m*r^3*\[Nu]) - 
     (G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*r^4*\[Nu]) - 
     (5*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*r^4*\[Nu]) + 
     (265*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r^4) + (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[i]])/(c^4*m*r^3) + 
     (3*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(c^6*r^4) - (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*ParamD[t][q1i[i]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q1i[i]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q1i[i]])/(2*c^6*m*r^3) + 
     (G^2*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*ParamD[t][q1i[i]])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*ParamD[t][q1i[i]])/
      (2*c^6*r^4) - (G^2*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*ParamD[t][q1i[i]])/
      (c^6*r^4*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(c^6*r^4*\[Nu]) - 
     (63*G^2*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[i]])/
      (4*c^6*r^4) - (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[i]])/
      (c^4*m*r^3) - (3*G^2*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[i]])/
      (c^6*r^4) + (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[i]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[i]])/(2*c^6*m*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[i]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[i]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[i]])/(c^6*m*r^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[i]])/(4*c^6*m*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[i]])/(4*c^6*m*r^3) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[i]])/(c^6*m*r^3) - 
     (43*G^2*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[i]])/
      (2*c^6*r^3) + (2*G^2*\[Alpha]EM*J1ij[i, -b]*ParamD[t][q2i[b]])/
      (c^6*r^4) + (3*G^2*\[Alpha]EM*J1ij[i, -b]*ParamD[t][q2i[b]])/
      (4*c^6*r^4*\[Nu]) - (G*\[Alpha]EM*J1ij[i, -b]*ParamD[t][q2i[b]])/
      (2*c^4*m*r^3*\[Nu]) - (3*G^2*\[Alpha]EM*\[Delta]*J1ij[i, -b]*
       ParamD[t][q2i[b]])/(4*c^6*r^4*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*J1ij[i, -b]*ParamD[t][q2i[b]])/
      (2*c^4*m*r^3*\[Nu]) + (G^2*\[Alpha]EM*J2ij[i, -b]*ParamD[t][q2i[b]])/
      (c^6*r^4) - (G^2*\[Alpha]EM*J2ij[i, -b]*ParamD[t][q2i[b]])/
      (4*c^6*r^4*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*J2ij[i, -b]*
       ParamD[t][q2i[b]])/(4*c^6*r^4*\[Nu]) + 
     (9*G*\[Alpha]EM*J1ij[i, -b]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[b]])/
      (4*c^6*m*r^3) + (9*G*\[Alpha]EM*\[Delta]*J1ij[i, -b]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[b]])/(4*c^6*m*r^3) - 
     (2*G*\[Alpha]EM*J1ij[i, -b]*Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[b]])/
      (c^6*m*r^3) + (G*\[Alpha]EM*J1ij[i, -b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[b]])/(2*c^6*m*r^3*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*J1ij[i, -b]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[b]])/(2*c^6*m*r^3*\[Nu]) + 
     (265*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r^4) + (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[i]])/(c^4*m*r^3) - 
     (3*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(c^6*r^4) - (G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[i]])/(2*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(2*c^6*r^4) + 
     (5*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(2*c^6*r^4*\[Nu]) + 
     (5*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(2*c^6*r^4*\[Nu]) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q2i[i]])/(4*c^6*m*r^3) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q2i[i]])/(4*c^6*m*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q2i[i]])/(2*c^6*m*r^3) - 
     (63*G^2*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[i]])/
      (4*c^6*r^4) - (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[i]])/
      (c^4*m*r^3) + (3*G^2*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*r^4) - 
     (G^2*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[i]])/
      (c^6*r^4) + (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[i]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(4*c^6*m*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(2*c^6*m*r^3) + 
     (G^2*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*ParamD[t][q2i[i]])/(2*c^6*r^4) + 
     (G^2*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*ParamD[t][q2i[i]])/
      (2*c^6*r^4) - (G^2*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*ParamD[t][q2i[i]])/
      (c^6*r^4*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q2i[i]])/(c^6*r^4*\[Nu]) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[i]])/(4*c^6*m*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[i]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[i]])/(c^6*m*r^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[i]])/(4*c^6*m*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[i]])/(4*c^6*m*r^3) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[i]])/(c^6*m*r^3) - 
     (43*G^2*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[i]])/
      (2*c^6*r^3) + (G*\[Alpha]EM*J2ij[i, -a]*ni[b]*
       ParamD[t, t][J1ij[-b, a]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*J2ij[i, -a]*ni[b]*ParamD[t, t][J1ij[-b, a]])/
      (4*c^6*m*r^2*\[Nu]) + (G*\[Alpha]EM*J2ij[-b, -a]*ni[b]*
       ParamD[t, t][J1ij[i, a]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*J2ij[-b, -a]*ni[b]*ParamD[t, t][J1ij[i, a]])/
      (4*c^6*m*r^2*\[Nu]) + (3*G*\[Alpha]EM*q2i[b]*Scalar[ni[a]*vi[-a]]*
       ParamD[t, t][J1ij[i, -b]])/(2*c^6*m*r^2) + 
     (G*\[Alpha]EM*J1ij[i, a]*ni[b]*ParamD[t, t][J2ij[-b, -a]])/
      (4*c^6*m*r^2*\[Nu]) - (G*\[Alpha]EM*\[Delta]*J1ij[i, a]*ni[b]*
       ParamD[t, t][J2ij[-b, -a]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*J1ij[-b, a]*ni[b]*ParamD[t, t][J2ij[i, -a]])/
      (4*c^6*m*r^2*\[Nu]) - (G*\[Alpha]EM*\[Delta]*J1ij[-b, a]*ni[b]*
       ParamD[t, t][J2ij[i, -a]])/(4*c^6*m*r^2*\[Nu]) - 
     (3*G*\[Alpha]EM*q1i[b]*Scalar[ni[a]*vi[-a]]*ParamD[t, t][J2ij[i, -b]])/
      (2*c^6*m*r^2) + (3*G*\[Alpha]EM*J2ij[i, -b]*Scalar[ni[a]*vi[-a]]*
       ParamD[t, t][q1i[b]])/(2*c^6*m*r^2) - 
     (G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*ParamD[t, t][q1i[i]])/
      (c^6*r^3*\[Nu]) + (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       ParamD[t, t][q1i[i]])/(c^6*r^3*\[Nu]) - 
     (19*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*ParamD[t, t][q1i[i]])/
      (2*c^6*r^3) - (5*G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*r^3*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*ParamD[t, t][q1i[i]])/
      (4*c^4*m*r^2*\[Nu]) - (5*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*r^3*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*ParamD[t, t][q1i[i]])/
      (4*c^4*m*r^2*\[Nu]) + (9*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t, t][q1i[i]])/(8*c^6*m*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t, t][q1i[i]])/(8*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*m*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*m*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t, t][q1i[i]])/(c^6*m*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*m*r^2*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t, t][q1i[i]])/(4*c^6*m*r^2*\[Nu]) - 
     (3*G*\[Alpha]EM*J1ij[i, -b]*Scalar[ni[a]*vi[-a]]*ParamD[t, t][q2i[b]])/
      (2*c^6*m*r^2) - (19*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       ParamD[t, t][q2i[i]])/(2*c^6*r^3) - 
     (5*G^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*ParamD[t, t][q2i[i]])/
      (4*c^6*r^3*\[Nu]) - (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       ParamD[t, t][q2i[i]])/(4*c^4*m*r^2*\[Nu]) + 
     (5*G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*ParamD[t, t][q2i[i]])/
      (4*c^6*r^3*\[Nu]) + (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       ParamD[t, t][q2i[i]])/(4*c^4*m*r^2*\[Nu]) - 
     (G^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*ParamD[t, t][q2i[i]])/
      (c^6*r^3*\[Nu]) - (G^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       ParamD[t, t][q2i[i]])/(c^6*r^3*\[Nu]) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t, t][q2i[i]])/(8*c^6*m*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t, t][q2i[i]])/(8*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t, t][q2i[i]])/(4*c^6*m*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t, t][q2i[i]])/(4*c^6*m*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t, t][q2i[i]])/(c^6*m*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t, t][q2i[i]])/(4*c^6*m*r^2*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t, t][q2i[i]])/(4*c^6*m*r^2*\[Nu]) - 
     (G*\[Alpha]EM*q2i[b]*ParamD[t, t, t][J1ij[i, -b]])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*q2i[b]*ParamD[t, t, t][J1ij[i, -b]])/
      (4*c^6*m*r*\[Nu]) + (G*\[Alpha]EM*q1i[b]*ParamD[t, t, t][J2ij[i, -b]])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*\[Delta]*q1i[b]*
       ParamD[t, t, t][J2ij[i, -b]])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*J2ij[i, -b]*ParamD[t, t, t][q1i[b]])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*J2ij[i, -b]*ParamD[t, t, t][q1i[b]])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t, t][q1i[i]])/(2*c^6*m*r) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*ParamD[t, t, t][q1i[i]])/
      (2*c^6*m*r) + (G*\[Alpha]EM*J1ij[i, -b]*ParamD[t, t, t][q2i[b]])/
      (4*c^6*m*r*\[Nu]) - (G*\[Alpha]EM*\[Delta]*J1ij[i, -b]*
       ParamD[t, t, t][q2i[b]])/(4*c^6*m*r*\[Nu]) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t, t, t][q2i[i]])/(2*c^6*m*r) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*ParamD[t, t, t][q2i[i]])/
      (2*c^6*m*r) + (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       ParamD[t, t, t, t][q1i[i]])/(16*c^6*m*\[Nu]) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*ParamD[t, t, t, t][q1i[i]])/
      (16*c^6*m*\[Nu]) + (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       ParamD[t, t, t, t][q2i[i]])/(16*c^6*m*\[Nu]) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*ParamD[t, t, t, t][q2i[i]])/
      (16*c^6*m*\[Nu])
 
hamH = (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*J1ij[a, b]])/(8*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*J1ij[a, b]])/
      (8*c^6*r^4) + (G^2*m*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]])/
      (2*c^6*r^4) - (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]])/
      (c^4*r^3) + (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*J2ij[a, b]])/
      (8*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*J2ij[a, b]])/(8*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, i]*J1ij[-b, -i]*ni[a]*ni[b]])/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, i]*J1ij[-b, -i]*ni[a]*ni[b]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/
      (c^6*r^4) + (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*
         ni[b]])/(c^4*r^3) - (G^2*m*\[Alpha]EM*
       Scalar[J2ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]])/
      (4*c^6*r^4) - (3*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2)/
      (2*c^6*r^5) + (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2)/(4*c^4*r^4) + 
     (3*G^3*m^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2)/(2*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2)/(4*c^4*r^4) + 
     (18*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]^2)/(7*c^6*r^5) - 
     (11*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*q1i[a]])/(70*c^6*r^5) - 
     (23*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]])/
      (2*c^6*r^5) + (7*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(c^4*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]])/(c^2*r^3) - 
     (141*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*q2i[-a]])/(2*c^6*r^5) - 
     (3*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2)/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2)/(4*c^4*r^4) - 
     (3*G^3*m^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2)/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2)/(4*c^4*r^4) + 
     (18*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]^2)/(7*c^6*r^5) + 
     (27*G^3*m^2*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]])/(10*c^6*r^5) - 
     (2*G^2*m*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]])/(c^4*r^4) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]])/(c^2*r^3) + 
     (271*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]])/(10*c^6*r^5) - 
     (11*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*q2i[a]])/(70*c^6*r^5) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^3) + 
     (9*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) - (9*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) - 
     (21*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) + (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*q1i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (1317*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(2*c^4*r^3) + 
     (27*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) + (9*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) - 
     (21*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (195*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/
      (2*c^4*r^3) + (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (8*c^6*r^4) - (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*q2i[a]]*Scalar[ni[a]*vi[-a]]^2)/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]^3)/(2*c^6*r^3) - 
     (105*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*r^3) + 
     (315*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/
      (8*c^6*r^3) + (135*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^4)/(8*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (98*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (98*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) + 
     (21*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (c^6*r^4) + (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(c^4*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/
      (c^6*r^4) - (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) + 
     (27*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (G*\[Alpha]EM*Scalar[J1ij[a, b]*J2ij[-a, -b]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^3) + (G*\[Alpha]EM*\[Nu]*Scalar[J1ij[a, b]*J2ij[-a, -b]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) + (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*q1i[a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[-a]*q1i[a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) - 
     (369*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) - (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (c^6*r^4) + (G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^4*r^3) + (97*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^4*r^3) - (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*q2i[a]]*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[-a]*q2i[a]]*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (75*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (225*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (33*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (99*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) + 
     (51*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) - 
     (81*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/
      (8*c^6*r^3) - (37*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) + 
     (87*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/
      (8*c^6*r^3) + (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-b, i]*J2ij[-a, -i]*ni[a]*vi[b]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*vi[b]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]])/(2*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*J2ij[-b, -i]*vi[a]*vi[b]])/
      (c^6*r^3) - (G*\[Alpha]EM*Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/
      (c^4*r^2) - (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*q2i[b]*
         ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J1ij[-a, i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[J2ij[-b, -i]*ni[a]*vi[b]*ParamD[t][J1ij[-a, i]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -i]*ni[a]*vi[b]*ParamD[t][J1ij[-b, i]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^4*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*q1i[b]*
         ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ParamD[t][J1ij[a, b]]*ParamD[t][J2ij[-a, -b]]])/
      (2*c^6*r) - (G*\[Alpha]EM*Scalar[J1ij[-b, i]*ni[a]*vi[b]*
         ParamD[t][J2ij[-a, -i]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, i]*ni[a]*ni[b]*
         ParamD[t][J2ij[-b, -i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[J1ij[-a, i]*ni[a]*vi[b]*ParamD[t][J2ij[-b, -i]]])/
      (4*c^6*r^2) + (G*\[Alpha]EM*Scalar[ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]*
         ParamD[t][J2ij[-b, -i]]])/(2*c^6*r) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (51*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (55*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/(2*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/
      (2*c^6*r^2) - (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (33*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (7*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (55*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[b]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[vi[b]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[a]]])/(8*c^6*r) + 
     (G^2*m*\[Alpha]EM*Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/
      (2*c^6*r^2) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/
      (2*c^6*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/(8*c^6*r) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (51*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (3*G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (55*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (4*G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*r) + (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*r) + (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^6*r) - (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/
      (2*c^6*r^2) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (33*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (7*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/
      (2*c^6*r^2) - (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]])/(2*c^4*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(2*c^6*r) + 
     (3*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(2*c^6*r) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (55*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(16*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (c^6*r) - (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[b]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[vi[b]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[a]]])/(8*c^6*r) + 
     (G^2*m*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/
      (2*c^6*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/(2*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/
      (2*c^6*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*q2i[b]*
         ParamD[t, t][J1ij[-a, -b]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[b]*ParamD[t, t][J1ij[-a, -b]]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*
       Scalar[q2i[a]*vi[b]*ParamD[t, t][J1ij[-a, -b]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*q1i[b]*
         ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[b]*ParamD[t, t][J2ij[-a, -b]]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*
       Scalar[q1i[a]*vi[b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (16*c^6) + (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(16*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) + 
     (5*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(16*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(16*c^6) - 
     (3*G*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*vi[b]*
         ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t, t][q1i[a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/(16*c^6) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t, t][q1i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t, t][q1i[b]]])/(2*c^6) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (16*c^6) + (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) - 
     (G*r*\[Alpha]EM*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (5*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t, t][q2i[-a]]])/(16*c^6) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (3*G*r*\[Alpha]EM*Scalar[ParamD[t, t][q1i[a]]*ParamD[t, t][q2i[-a]]])/
      (8*c^6) + (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*vi[b]*
         ParamD[t, t][q2i[a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t, t][q2i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t, t][q2i[b]]])/(2*c^6) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6)
 
fluxH = (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^4*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/
      (c^6*r^4) - (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[b]*
         ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^4) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/
      (2*c^4*r^3) - (3*G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/
      (2*c^4*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J1ij[-a, -b]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J1ij[-a, i]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J1ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J1ij[-a, i]]])/(2*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J1ij[-a, i]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]])/
      (c^4*r^3) + (15*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J1ij[-a, i]]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-b, -i]*ni[a]*vi[b]*
         ParamD[t][J1ij[-a, i]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-b, -i]*ni[a]*vi[b]*ParamD[t][J1ij[-a, i]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[J2ij[-b, -i]*vi[a]*vi[b]*ParamD[t][J1ij[-a, i]]])/
      (2*c^6*r^3) - (G*\[Alpha]EM*\[Nu]*Scalar[J2ij[-b, -i]*vi[a]*vi[b]*
         ParamD[t][J1ij[-a, i]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*ParamD[t][J1ij[a, b]]])/
      (4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/
      (4*c^6*r^4) + (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/
      (c^4*r^3) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J2ij[-a, -b]*
         ParamD[t][J1ij[a, b]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ParamD[t][J1ij[a, b]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -i]*ni[a]*vi[b]*
         ParamD[t][J1ij[-b, i]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -i]*ni[a]*vi[b]*ParamD[t][J1ij[-b, i]]])/(c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/
      (4*c^6*r^4) + (G*\[Alpha]EM*Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/
      (c^4*r^3) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[a, b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^4*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J2ij[-a, -b]]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/
      (4*c^6*r^4) + (G*\[Alpha]EM*Scalar[q1i[a]*vi[b]*
         ParamD[t][J2ij[-a, -b]]])/(2*c^4*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[b]*
         ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/
      (2*c^4*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[q2i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[b]*ParamD[t][J2ij[-a, -b]]])/
      (c^6*r^4) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-b, i]*ni[a]*vi[b]*ParamD[t][J2ij[-a, -i]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-b, i]*ni[a]*vi[b]*ParamD[t][J2ij[-a, -i]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J2ij[-a, i]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[J2ij[-b, -i]*ni[a]*ni[b]*
         ParamD[t][J2ij[-a, i]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ParamD[t][J2ij[a, b]]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*ParamD[t][J2ij[a, b]]])/(4*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*Scalar[J1ij[-a, i]*ni[a]*ni[b]*
         ParamD[t][J2ij[-b, -i]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]])/
      (c^4*r^3) + (15*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J1ij[-a, i]*ni[a]*ni[b]*
         ParamD[t][J2ij[-b, -i]]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, i]*ni[a]*vi[b]*
         ParamD[t][J2ij[-b, -i]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, i]*ni[a]*vi[b]*ParamD[t][J2ij[-b, -i]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[J1ij[-a, i]*vi[a]*vi[b]*ParamD[t][J2ij[-b, -i]]])/
      (2*c^6*r^3) - (G*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, i]*vi[a]*vi[b]*
         ParamD[t][J2ij[-b, -i]]])/(c^6*r^3) + 
     (7*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^4*r^4) - 
     (7*G^3*m^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^4*r^4) - 
     (8*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(7*c^6*r^5) + 
     (10*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^5) - 
     (7*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^4*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (c^2*r^3) + (47*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^5) + 
     (9*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) - 
     (267*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^4) - 
     (261*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^4*r^3) + 
     (27*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) + 
     (105*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^3) - 
     (105*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (105*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^4) + 
     (43*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^4) + 
     (81*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^4) + 
     (7*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^4*r^3) - 
     (79*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (75*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) - 
     (75*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(2*c^6*r^3) - 
     (27*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/(c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]^2)/(c^6*r^3) + 
     (11*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q1i[-a]*ParamD[t][q1i[a]]])/
      (35*c^6*r^5) - (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (37*G^3*m^2*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(10*c^6*r^5) + 
     (2*G^2*m*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^4*r^4) - 
     (G*\[Alpha]EM*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^2*r^3) - 
     (53*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (5*c^6*r^5) - (51*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^4) + 
     (203*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) + 
     (45*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^4*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^4*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^3) + 
     (25*G^2*m*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^4) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]])/
      (2*c^4*r^3) - (13*G^2*m*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(2*c^4*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (51*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (33*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(16*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (29*G*\[Alpha]EM*\[Nu]^2*Scalar[vi[-a]*vi[a]]^2*
       Scalar[q2i[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (43*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^4) + 
     (81*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^4) - 
     (31*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^4*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^4) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (5*G*\[Alpha]EM*\[Nu]^2*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/
      (c^6*r^4) + (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[b]*
         ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/
      (2*c^4*r^3) - (3*G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/
      (2*c^4*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[b]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[b]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[a]]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ParamD[t][q1i[-a]]*
         ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[-a]]*ParamD[t][q1i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q1i[b]]])/(c^6*r^4) + (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^4*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/
      (c^4*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t][q1i[b]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*ParamD[t][q1i[b]]])/(8*c^6*r^2) + 
     (10*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^5) - 
     (7*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^4*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^2*r^3) + (47*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^5) + 
     (7*G^3*m^2*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^4) + 
     (7*G^3*m^2*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^4) - 
     (8*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(7*c^6*r^5) - 
     (267*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^4) - 
     (261*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^4) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^3) + 
     (27*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) + 
     (105*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^3) - 
     (105*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (105*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^3) + 
     (43*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^4) + 
     (81*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^4) + 
     (7*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^3) - 
     (79*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (75*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (75*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) - 
     (27*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^3) - 
     (10*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^6*r^3) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^4*r^2) - (15*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r^2) + (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*r^2) - (21*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (5*G^2*m*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^2) - 
     (6*G^2*m*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (2*c^6*r^2) + (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (4*c^6*r^2) - (2*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/(c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]^2)/(c^6*r^3) - 
     (37*G^3*m^2*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(10*c^6*r^5) + 
     (2*G^2*m*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^4*r^4) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^2*r^3) - 
     (53*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/
      (5*c^6*r^5) - (51*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^4) + 
     (203*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) + 
     (45*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^4*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^3) - 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^4*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (45*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^4*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^3) + 
     (25*G^2*m*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^4) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]])/
      (2*c^4*r^3) - (13*G^2*m*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(2*c^4*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (51*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (33*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(16*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(c^6*r^3) + 
     (29*G*\[Alpha]EM*\[Nu]^2*Scalar[vi[-a]*vi[a]]^2*
       Scalar[q1i[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t][q2i[-a]]])/(2*c^4*r^2) - 
     (10*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (2*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(c^6*r^2) - 
     (25*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (11*G^3*m^2*\[Alpha]EM*\[Nu]*Scalar[q2i[-a]*ParamD[t][q2i[a]]])/
      (35*c^6*r^5) - (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (43*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^4) + 
     (81*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (9*G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^4) - 
     (31*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^4*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^4) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^4) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) + 
     (5*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (5*G*\[Alpha]EM*\[Nu]^2*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^4*r^2) - 
     (6*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*r^2) + (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (2*c^6*r^2) + (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/
      (4*c^6*r^4) - (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[b]*
         ParamD[t][q2i[a]]])/(2*c^4*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*vi[b]*
         ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/
      (2*c^4*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*r^4) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/
      (4*c^6*r^4) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[J2ij[-a, -b]*vi[b]*ParamD[t][q2i[a]]])/
      (c^6*r^4) + (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[b]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[b]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(c^6*r^4) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^4*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t][q2i[b]]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]])/(c^6*r^4) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]])/(2*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/
      (c^4*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t][q2i[b]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*ParamD[t][q2i[b]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/
      (c^4*r^2) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q2i[b]*ParamD[t, t][J1ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[b]*
         ParamD[t, t][J1ij[-a, -b]]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[b]*ParamD[t, t][J1ij[-a, -b]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[b]*ParamD[t][q2i[a]]*ParamD[t, t][
          J1ij[-a, -b]]])/(8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*
       Scalar[vi[b]*ParamD[t][q2i[a]]*ParamD[t, t][J1ij[-a, -b]]])/
      (8*c^6*r) + (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[b]]*ParamD[t, t][J1ij[-a, -b]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[b]]*ParamD[t, t][J1ij[-a, -b]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-b, -i]*ni[a]*ni[b]*ParamD[t, t][J1ij[-a, i]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-b, -i]*ni[a]*vi[b]*
         ParamD[t, t][J1ij[-a, i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ni[b]*ParamD[t][J2ij[-b, -i]]*
         ParamD[t, t][J1ij[-a, i]]])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ParamD[t, t][J1ij[a, b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][J2ij[-a, -b]]*ParamD[t, t][J1ij[a, b]]])/
      (2*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -i]*ni[a]*vi[b]*
         ParamD[t, t][J1ij[-b, i]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[a, b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]])/
      (c^4*r^2) + (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*q1i[b]*ParamD[t, t][J2ij[-a, -b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[b]*
         ParamD[t, t][J2ij[-a, -b]]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[b]*ParamD[t, t][J2ij[-a, -b]]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ParamD[t][J1ij[a, b]]*ParamD[t, t][J2ij[-a, -b]]])/
      (2*c^6*r) - (G*\[Alpha]EM*Scalar[vi[b]*ParamD[t][q1i[a]]*
         ParamD[t, t][J2ij[-a, -b]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[b]*ParamD[t][q1i[a]]*
         ParamD[t, t][J2ij[-a, -b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[b]]*
         ParamD[t, t][J2ij[-a, -b]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[b]]*ParamD[t, t][J2ij[-a, -b]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-b, i]*ni[a]*vi[b]*
         ParamD[t, t][J2ij[-a, -i]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, i]*ni[a]*ni[b]*ParamD[t, t][J2ij[-b, -i]]])/
      (4*c^6*r^2) + (G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, i]*ni[a]*vi[b]*
         ParamD[t, t][J2ij[-b, -i]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ni[b]*ParamD[t][J1ij[-a, i]]*
         ParamD[t, t][J2ij[-b, -i]]])/(2*c^6*r) - 
     (2*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) - 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^4*r^2) - 
     (31*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^4*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r^2) - (G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^4*r^2) + (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r^2) + (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^6*r^2) - (21*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r^2) + (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(c^6*r^2) + 
     (65*G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(2*c^4*r) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (16*c^6*r) - (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (16*c^6*r) + (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (4*c^6*r) + (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^4*r^2) + (7*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(4*c^4*r^2) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^2) - 
     (25*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^4*r^2) + (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^4*r^2) - 
     (4*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/
      (4*c^6*r) + (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J2ij[-a, -b]*vi[b]*
         ParamD[t, t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t, t][q1i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*vi[b]*ParamD[t, t][q1i[a]]])/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[ParamD[t][q1i[-a]]*ParamD[t, t][q1i[a]]])/
      (c^6*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ParamD[t][q1i[-a]]*ParamD[t, t][q1i[a]]])/(c^6*r^2) - 
     (27*G^2*m*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/
      (16*c^6*r^2) + (G*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t, t][q1i[a]]])/(2*c^4*r) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t, t][q1i[a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ParamD[t][q2i[-a]]*
         ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/(16*c^6*r) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q1i[a]]])/(8*c^6*r) + 
     (G^2*m*\[Alpha]EM*Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/
      (2*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t, t][q1i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J2ij[-a, -b]*ni[a]*
         ParamD[t, t][q1i[b]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t][q1i[b]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t, t][J2ij[-a, -b]]*
         ParamD[t, t][q1i[b]]])/(2*c^6) - 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*r^2) + 
     (31*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r^2) + (5*G^2*m*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^4*r^2) - (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r^2) - (G^2*m*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^2) - 
     (21*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r^2) + (65*G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(2*c^4*r) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (16*c^6*r) - (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (16*c^6*r) + (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^6*r) + (G^2*m*\[Alpha]EM*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^2) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/
      (4*c^4*r^2) - (7*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(4*c^4*r^2) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]^3*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(c^6*r^2) - 
     (25*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]])/(8*c^6*r^2) - 
     (27*G^2*m*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/
      (16*c^6*r^2) + (G*\[Alpha]EM*Scalar[ParamD[t][q1i[a]]*
         ParamD[t, t][q2i[-a]]])/(2*c^4*r) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t, t][q2i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[ParamD[t][q1i[a]]*
         ParamD[t, t][q2i[-a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t][q2i[-a]]])/(8*c^6*r) + 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^4*r^2) - (2*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^4*r^2) - 
     (4*G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r^2) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/
      (4*c^6*r) + (G*\[Alpha]EM*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[J1ij[-a, -b]*vi[b]*
         ParamD[t, t][q2i[a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t, t][q2i[a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*vi[b]*ParamD[t, t][q2i[a]]])/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q2i[a]]])/
      (c^6*r^2) - (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[ParamD[t][q2i[-a]]*ParamD[t, t][q2i[a]]])/(c^6*r^2) - 
     (G^2*m*\[Alpha]EM*Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/
      (2*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t, t][q2i[b]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*Scalar[J1ij[-a, -b]*ni[a]*
         ParamD[t, t][q2i[b]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t][q2i[b]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t, t][J1ij[-a, -b]]*
         ParamD[t, t][q2i[b]]])/(2*c^6) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) + 
     (G*r*\[Alpha]EM*Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) + 
     (3*G^2*m*\[Alpha]EM*Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/
      (16*c^6*r^2) + (3*G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6*r) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q2i[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       Scalar[vi[a]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q2i[a]]*ParamD[t, t, t][q1i[-a]]])/(8*c^6) - 
     (3*G*r*\[Alpha]EM*Scalar[ParamD[t, t][q2i[a]]*ParamD[t, t, t][q1i[-a]]])/
      (8*c^6) + (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t, t][q1i[b]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t, t, t][q1i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[J2ij[-a, -b]*vi[a]*ParamD[t, t, t][q1i[b]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*Scalar[J2ij[-a, -b]*vi[a]*
         ParamD[t, t, t][q1i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J2ij[-a, -b]]*
         ParamD[t, t, t][q1i[b]]])/(2*c^6) - 
     (G^2*m*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6) + 
     (G*r*\[Alpha]EM*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6) + 
     (3*G^2*m*\[Alpha]EM*Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/
      (16*c^6*r^2) - (3*G^2*m*\[Alpha]EM*\[Delta]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r^2) + 
     (3*G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r) - 
     (9*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6*r) + 
     (7*G*\[Alpha]EM*\[Nu]*Scalar[vi[-a]*vi[a]]*
       Scalar[q1i[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       Scalar[vi[a]*ParamD[t, t, t][q2i[-a]]])/(8*c^6) + 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[ParamD[t][q1i[a]]*ParamD[t, t, t][q2i[-a]]])/(8*c^6) - 
     (3*G*r*\[Alpha]EM*Scalar[ParamD[t, t][q1i[a]]*ParamD[t, t, t][q2i[-a]]])/
      (8*c^6) - (G*\[Alpha]EM*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t, t][q2i[b]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*Scalar[ni[a]*vi[-a]]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t, t, t][q2i[b]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*Scalar[J1ij[-a, -b]*vi[a]*ParamD[t, t, t][q2i[b]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*Scalar[J1ij[-a, -b]*vi[a]*
         ParamD[t, t, t][q2i[b]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*Scalar[ni[a]*ParamD[t][J1ij[-a, -b]]*
         ParamD[t, t, t][q2i[b]]])/(2*c^6)
 
angJi[i_] = (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       q1i[b])/(4*c^6*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*q1i[b])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       q1i[b])/(c^6*r^3) + (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       J2ij[-b, j]*ni[a]*q1i[b])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*q1i[b])/
      (2*c^4*r^2) - (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       J2ij[-b, j]*ni[a]*q1i[b])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       q1i[b])/(2*c^4*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*q1i[b])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       q2i[b])/(4*c^6*r^3) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       J1ij[-b, j]*ni[a]*q2i[b])/(2*c^4*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*
       ni[a]*q2i[b])/(4*c^6*r^3) + (G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*q2i[b])/(2*c^4*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       J1ij[-b, j]*ni[a]*q2i[b])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       q2i[b])/(4*c^6*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*q2i[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       q2i[b])/(c^6*r^3) + (3*G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*
       J1ij[j, k]*J2ij[-a, -j]*ni[a]*ni[b]*Scalar[ni[a]*vi[-a]])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -b, -k]*
       J1ij[j, k]*J2ij[-a, -j]*ni[a]*ni[b]*Scalar[ni[a]*vi[-a]])/(c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J1ij[-a, j]*J2ij[-j, k]*
       ni[a]*ni[b]*Scalar[ni[a]*vi[-a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -b, -k]*J1ij[-a, j]*
       J2ij[-j, k]*ni[a]*ni[b]*Scalar[ni[a]*vi[-a]])/(c^6*r^2) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(c^6*r^3) - 
     (73*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(c^4*r^2) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]])/(c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(c^6*r^3) - 
     (73*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(c^4*r^2) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q2i[b]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       q1i[b]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*
       ni[a]*q1i[b]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       q2i[b]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*
       ni[a]*q2i[b]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^2) - 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3)/(16*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3)/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3)/(2*c^6*r^2) - 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3)/(16*c^6*r^2) + 
     (45*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3)/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3)/(2*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q1i[a]*vi[-a]])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^3) + 
     (29*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]])/(c^4*r^2) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]])/(16*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^2) - 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) + 
     (29*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]])/(c^4*r^2) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q2i[b]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]])/(16*c^6*r^2) - 
     (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*
       ni[a]*q1i[b]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*
       ni[a]*q2i[b]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/
      (16*c^6*r^2) - (21*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*q2i[b]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^2) + (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(16*c^6*r^2) - 
     (21*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/
      (8*c^6*r^2) + (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*
       ni[a]*q1i[b]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(16*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(8*c^6*r^2) - 
     (5*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(16*c^6*r^2) + 
     (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(8*c^6*r^2) - 
     (5*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^2) + 
     (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r) + 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r) + 
     (47*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q2i[b]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q2i[b]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q2i[b]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(2*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q2i[b]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (4*c^6*r) + (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r) + 
     (47*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(2*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       q1i[b]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (4*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(2*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(2*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(2*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(2*c^6) - 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) - 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q2i[b]*
       Scalar[ni[a]*ParamD[t, t, t][q1i[-a]]])/(16*c^6) - 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) + 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*q1i[b]*
       Scalar[ni[a]*ParamD[t, t, t][q2i[-a]]])/(16*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J1ij[j, k]*J2ij[-a, -j]*
       ni[a]*vi[b])/(4*c^6*r^2) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*
       J1ij[j, k]*J2ij[-b, -j]*ni[a]*vi[b])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J1ij[j, k]*
       J2ij[-b, -j]*ni[a]*vi[b])/(c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J1ij[-a, j]*J2ij[-j, k]*
       ni[a]*vi[b])/(4*c^6*r^2) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*
       J1ij[-b, j]*J2ij[-j, k]*ni[a]*vi[b])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J1ij[-b, j]*
       J2ij[-j, k]*ni[a]*vi[b])/(c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[a, b]*J2ij[-a, -b]]*vi[b])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[a, b]*J2ij[-a, -b]]*vi[b])/(c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*vi[b])/(c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[-a, i]*J2ij[-b, -i]*ni[a]*ni[b]]*vi[b])/(c^6*r^2) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*vi[b])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*vi[b])/(c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*vi[b])/(4*c^6*r^3) + 
     (55*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*vi[b])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]^2*vi[b])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]^2*vi[b])/(4*c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]^2*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]^2*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[-a]*q1i[a]]*vi[b])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[-a]*q1i[a]]*vi[b])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[-a]*q1i[a]]*vi[b])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[-a]*q1i[a]]*vi[b])/(2*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*vi[b])/(4*c^6*r^3) + 
     (55*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*vi[b])/(c^6*r^3) - 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*vi[b])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*vi[b])/(c^4*r^2) - 
     (307*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*vi[b])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*vi[b])/(c^4*r^2) + 
     (6*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*vi[b])/(c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]^2*vi[b])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]^2*vi[b])/(4*c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]^2*vi[b])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]^2*vi[b])/(4*c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*vi[b])/(c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[q1i[a]*q2i[-a]]*
       vi[b])/(c^4*r^2) + (75*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, 
        -a, -b]*ni[a]*Scalar[q1i[a]*q2i[-a]]*vi[b])/(2*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*vi[b])/(c^4*r^2) - 
     (6*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*vi[b])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*q2i[a]]*vi[b])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*q2i[a]]*vi[b])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*q2i[a]]*vi[b])/(2*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*q2i[a]]*vi[b])/(2*c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -j]*J2ij[-a, j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*vi[b])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -j]*J1ij[-a, j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*vi[b])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*Scalar[ni[a]*vi[-a]]*vi[b])/
      (2*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*Scalar[ni[a]*vi[-a]]*
       vi[b])/(2*c^6*r^2) - (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*
       q2i[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[b])/
      (16*c^6*r^2) + (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       q2i[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[b])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[b])/(16*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[b])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       vi[b])/(2*c^6*r^2) - (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, 
        -a, -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*vi[b])/(2*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[b])/(2*c^6*r^2) - 
     (21*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[b])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*vi[b])/(8*c^6*r^2) - 
     (5*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*vi[b])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       vi[b])/(c^6*r^2) + (3*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*vi[b])/(c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[b])/(8*c^6*r^2) - 
     (5*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[b])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       vi[b])/(c^6*r^2) + (3*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[b])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[b])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[b])/(c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[b])/(16*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*vi[b])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[b])/(16*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[b])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       vi[b])/(2*c^6*r^2) + (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[b])/(2*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       vi[b])/(2*c^6*r^2) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[b])/(2*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[b])/(2*c^6*r^2) + 
     (17*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[b])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]]*vi[b])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]]*vi[b])/(2*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[b]*ParamD[t][J1ij[-a, -b]]]*vi[b])/(2*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*vi[b])/(2*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[b]*ParamD[t][J2ij[-a, -b]]]*vi[b])/(2*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/
      (4*c^6*r) - (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b])/
      (4*c^6*r) - (5*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[b])/
      (4*c^6*r) + (7*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*
       vi[b])/(4*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[b])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[b])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[b])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[b])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[b])/
      (4*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J2ij[-a, -b]*ni[a]*ParamD[t][q1i[b]]]*vi[b])/(2*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/
      (4*c^6*r) - (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[b])/(2*c^6) - (5*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[b])/
      (4*c^6*r) - (7*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*
       vi[b])/(4*c^6*r) - (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[ParamD[t][q1i[a]]*ParamD[t][q2i[-a]]]*vi[b])/(2*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[b])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[b])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[b])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[b])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[b])/
      (4*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]]*vi[b])/(2*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[J1ij[-a, -b]*ni[a]*ParamD[t][q2i[b]]]*vi[b])/(2*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[b])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q2i[a]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[b])/(16*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[b])/(4*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[b])/
      (4*c^6) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*vi[b])/(4*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*vi[b])/(4*c^6) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[-a]*ParamD[t, t][q1i[a]]]*vi[b])/c^6 - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[b])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*q1i[a]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[b])/(16*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[b])/(4*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[b])/
      (4*c^6) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*vi[b])/(4*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*vi[b])/(4*c^6) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*ParamD[t, t][q2i[-a]]]*vi[b])/c^6 - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[J2ij[-a, -b]*ni[a]*q1i[b]]*Scalar[ni[a]*vi[-a]]*vi[j])/
      (c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[J1ij[-a, -b]*ni[a]*q2i[b]]*Scalar[ni[a]*vi[-a]]*
       vi[j])/(c^6*r^2) + (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*vi[j])/(2*c^6*r^2) - 
     (30*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       vi[j])/(c^6*r^2) + (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j])/
      (2*c^6*r^2) - (6*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[q1i[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j])/(c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       vi[j])/(c^6*r^2) + (12*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       vi[j])/(c^6*r^2) + (12*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[j])/(c^6*r^2) - 
     (4*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[j])/(c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       vi[j])/(2*c^6*r^2) - (6*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^2) + 
     (6*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[J2ij[-a, -b]*q1i[a]*vi[b]]*vi[j])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[J1ij[-a, -b]*q2i[a]*vi[b]]*vi[j])/(c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(2*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (2*c^6*r) + (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[-a]*ParamD[t][q1i[a]]]*vi[j])/
      (2*c^6*r) - (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[j])/
      (2*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(2*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (2*c^6*r) - (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (2*c^6*r) + (G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[j])/
      (2*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J2ij[-j, k]*
       ni[a]*ni[b]*ParamD[t][J1ij[-a, j]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -k]*J2ij[-j, k]*ni[a]*
       ni[b]*ParamD[t][J1ij[-a, j]])/(4*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -j]*q2i[a]*vi[b]*
       ParamD[t][J1ij[-a, j]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -j]*q2i[a]*vi[b]*
       ParamD[t][J1ij[-a, j]])/(4*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J1ij[-b, j]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J1ij[-b, j]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[b]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J1ij[-b, j]])/(2*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J2ij[-a, -j]*ni[a]*ni[b]*
       ParamD[t][J1ij[j, k]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -k]*J2ij[-a, -j]*ni[a]*
       ni[b]*ParamD[t][J1ij[j, k]])/(4*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J1ij[j, k]*ni[a]*ni[b]*
       ParamD[t][J2ij[-a, -j]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -k]*J1ij[j, k]*ni[a]*
       ni[b]*ParamD[t][J2ij[-a, -j]])/(4*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -j]*q1i[a]*vi[b]*
       ParamD[t][J2ij[-a, j]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -j]*q1i[a]*vi[b]*
       ParamD[t][J2ij[-a, j]])/(4*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J2ij[-b, j]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J2ij[-b, j]])/(4*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[b]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J2ij[-b, j]])/(2*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -b, -k]*J1ij[-a, j]*ni[a]*ni[b]*
       ParamD[t][J2ij[-j, k]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -k]*J1ij[-a, j]*ni[a]*
       ni[b]*ParamD[t][J2ij[-j, k]])/(4*c^6*r) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -b, -j]*J2ij[-a, j]*vi[b]*
       ParamD[t][q1i[a]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -j]*J2ij[-a, j]*vi[b]*
       ParamD[t][q1i[a]])/(8*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[b]*ParamD[t][q1i[a]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[b]*ParamD[t][q1i[a]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[b]*ParamD[t][q1i[a]])/
      (4*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*
       Scalar[q2i[a]*vi[-a]]*vi[b]*ParamD[t][q1i[a]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       Scalar[q2i[a]*vi[-a]]*vi[b]*ParamD[t][q1i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*Scalar[q2i[a]*vi[-a]]*
       vi[b]*ParamD[t][q1i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[b]*ParamD[t][q1i[a]])/(8*c^6) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t][q1i[b]])/(c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t][q1i[b]])/(c^6*r^2) + 
     (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t][q1i[b]])/(c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*
       ParamD[t][q1i[b]])/(4*c^4*r) + (2*G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*
       ParamD[t][q1i[b]])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t][q1i[b]])/(4*c^4*r) + 
     (39*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t][q1i[b]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t][q1i[b]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[b]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[b]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[b]])/(2*c^6*r) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[b]])/
      (16*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[b]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[b]])/
      (4*c^6*r) + (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][q1i[b]])/(8*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[b]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[b]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[b]])/
      (2*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[b]])/(4*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[b]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[b]])/
      (4*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[b]])/(8*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[b]])/(8*c^6) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       ParamD[t][q1i[b]])/(2*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*ParamD[t][q1i[b]])/(8*c^6) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*ParamD[t][q1i[b]])/(2*c^6) + 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*ParamD[t][q1i[b]])/(16*c^6) - 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*ParamD[t][q1i[b]])/(16*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*ParamD[t][J2ij[-b, j]]*
       ParamD[t][q1i[b]])/(4*c^6) + (G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*ParamD[t][J2ij[-b, j]]*
       ParamD[t][q1i[b]])/(4*c^6) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -b, -j]*J1ij[-a, j]*vi[b]*
       ParamD[t][q2i[a]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -b, -j]*J1ij[-a, j]*vi[b]*
       ParamD[t][q2i[a]])/(8*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[b]*ParamD[t][q2i[a]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[b]*ParamD[t][q2i[a]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[b]*ParamD[t][q2i[a]])/
      (4*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*
       Scalar[q1i[a]*vi[-a]]*vi[b]*ParamD[t][q2i[a]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       Scalar[q1i[a]*vi[-a]]*vi[b]*ParamD[t][q2i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*Scalar[q1i[a]*vi[-a]]*
       vi[b]*ParamD[t][q2i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[b]*ParamD[t][q2i[a]])/(8*c^6) + 
     (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t][q2i[b]])/(c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*
       ParamD[t][q2i[b]])/(4*c^4*r) - (2*G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*
       ParamD[t][q2i[b]])/(c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t][q2i[b]])/(4*c^4*r) + 
     (39*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t][q2i[b]])/(4*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t][q2i[b]])/(4*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t][q2i[b]])/(c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t][q2i[b]])/(c^6*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[b]])/(8*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[b]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[b]])/(2*c^6*r) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[b]])/
      (16*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[b]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[b]])/
      (4*c^6*r) - (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t][q2i[b]])/(8*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[b]])/(8*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[b]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[b]])/
      (2*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[b]])/(4*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[b]])/(16*c^6*r) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[b]])/
      (4*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[b]])/(8*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[b]])/(8*c^6) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       ParamD[t][q2i[b]])/(2*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*ParamD[t][q2i[b]])/(8*c^6) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*ParamD[t][q2i[b]])/(2*c^6) + 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*ParamD[t][q2i[b]])/(16*c^6) + 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*ParamD[t][q2i[b]])/(16*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*ParamD[t][J1ij[-b, j]]*
       ParamD[t][q2i[b]])/(4*c^6) + (G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*ParamD[t][J1ij[-b, j]]*
       ParamD[t][q2i[b]])/(4*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[b]*
       ParamD[t, t][J1ij[-b, j]])/(4*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[b]*
       ParamD[t, t][J1ij[-b, j]])/(4*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[b]*
       ParamD[t, t][J2ij[-b, j]])/(4*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[b]*
       ParamD[t, t][J2ij[-b, j]])/(4*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*Scalar[ni[a]*q2i[-a]]*vi[b]*
       ParamD[t, t][q1i[a]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*q2i[-a]]*vi[b]*ParamD[t, t][q1i[a]])/(16*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       ParamD[t, t][q1i[b]])/(4*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J2ij[-b, j]*ni[a]*
       ParamD[t, t][q1i[b]])/(4*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t][q1i[b]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t, t][q1i[b]])/
      (16*c^6) + (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t, t][q1i[b]])/
      (2*c^6) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t, t][q1i[b]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t, t][q1i[b]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t, t][q1i[b]])/(2*c^6) + 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t, t][q1i[b]])/(16*c^6) + 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t, t][q1i[b]])/(16*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*Scalar[ni[a]*q1i[-a]]*vi[b]*
       ParamD[t, t][q2i[a]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*
       Scalar[ni[a]*q1i[-a]]*vi[b]*ParamD[t, t][q2i[a]])/(16*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       ParamD[t, t][q2i[b]])/(4*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*J1ij[-b, j]*ni[a]*
       ParamD[t, t][q2i[b]])/(4*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t][q2i[b]])/(16*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t, t][q2i[b]])/
      (16*c^6) + (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t, t][q2i[b]])/
      (2*c^6) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t, t][q2i[b]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t, t][q2i[b]])/(16*c^6) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t, t][q2i[b]])/(2*c^6) + 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t, t][q2i[b]])/(16*c^6) - 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t, t][q2i[b]])/(16*c^6) - 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t, t, t][q1i[b]])/(16*c^6) - 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t, t, t][q1i[b]])/(16*c^6) - 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t, t, t][q2i[b]])/(16*c^6) + 
     (G*r*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t, t, t][q2i[b]])/(16*c^6)
 
fluxJi[i_] = (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*
       J1ij[-k, b]*ni[a]*ni[j])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*
       J1ij[-k, b]*ni[a]*ni[j])/(2*c^6*r^4) + 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*
       J2ij[-a, -k]*ni[a]*ni[j])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*J2ij[-a, -k]*
       ni[a]*ni[j])/(c^4*r^3) + (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, 
        -b]*J1ij[-a, k]*J2ij[-k, b]*ni[a]*ni[j])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*J2ij[-k, b]*
       ni[a]*ni[j])/(c^4*r^3) + (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, 
        -b]*J2ij[-a, k]*J2ij[-k, b]*ni[a]*ni[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J2ij[-a, k]*
       J2ij[-k, b]*ni[a]*ni[j])/(2*c^6*r^4) - 
     (7*G^3*m^2*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]])/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]])/(2*c^4*r^4) + 
     (7*G^3*m^2*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*q1i[-a]])/(2*c^6*r^5) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]])/(2*c^4*r^4) + 
     (8*G^3*m^2*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]])/(7*c^6*r^5) - 
     (10*G^3*m^2*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]])/(c^6*r^5) + 
     (7*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]])/(c^4*r^4) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]])/(c^2*r^3) - 
     (47*G^3*m^2*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]])/(c^6*r^5) - 
     (10*G^3*m^2*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]])/(c^6*r^5) + 
     (7*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]])/(c^4*r^4) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]])/(c^2*r^3) - 
     (47*G^3*m^2*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]])/(c^6*r^5) - 
     (7*G^3*m^2*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]])/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]])/(2*c^4*r^4) - 
     (7*G^3*m^2*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*q2i[-a]])/(2*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]])/(2*c^4*r^4) + 
     (8*G^3*m^2*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]])/(7*c^6*r^5) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*
       ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]])/(2*c^4*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*
       ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -k]*
       J2ij[-j, k]*ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]])/(c^6*r^4) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]])/(2*c^4*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]])/(2*c^4*r^3) + 
     (5*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -k]*
       J1ij[-j, k]*ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]])/(c^6*r^4) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*J2ij[-a, -k]*
       ni[a]*ni[j]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*
       J2ij[-a, -k]*ni[a]*ni[j]*Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*J2ij[-k, b]*
       ni[a]*ni[j]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*
       J2ij[-k, b]*ni[a]*ni[j]*Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^3) - 
     (9*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^4) + 
     (267*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(16*c^6*r^4) + 
     (261*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(2*c^4*r^3) - 
     (27*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) + 
     (267*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(16*c^6*r^4) + 
     (261*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(8*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(2*c^4*r^3) - 
     (27*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2)/(2*c^6*r^4) - 
     (15*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*
       ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -k]*
       J2ij[-j, k]*ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -k]*
       J1ij[-j, k]*ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]]^3)/(4*c^6*r^3) - 
     (105*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(16*c^6*r^3) + 
     (105*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(4*c^6*r^3) - 
     (105*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(8*c^6*r^3) - 
     (105*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(16*c^6*r^3) + 
     (105*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(4*c^6*r^3) - 
     (105*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^4)/(8*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^4) - 
     (43*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(8*c^6*r^4) - 
     (81*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(c^4*r^3) + 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]])/(c^6*r^4) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]])/(c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q1i[a]*vi[-a]])/(2*c^6*r^3) - 
     (43*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(8*c^6*r^4) - 
     (81*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(c^4*r^3) + 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(c^6*r^4) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^4) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]])/(c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[q2i[a]*vi[-a]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*J2ij[-a, -k]*
       ni[a]*ni[j]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*
       J2ij[-a, -k]*ni[a]*ni[j]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*J2ij[-k, b]*
       ni[a]*ni[j]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*
       J2ij[-k, b]*ni[a]*ni[j]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) - 
     (7*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(16*c^6*r^4) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) + 
     (79*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*r^4) - 
     (7*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(16*c^6*r^4) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) + 
     (79*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(8*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^4*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^4) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*
       ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^3) - (75*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q2i[j]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) + 
     (75*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^3) + (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (75*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*vi[a]])/
      (4*c^6*r^3) + (75*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q1i[j]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[vi[-a]*vi[a]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^3) + (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^3) - (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]])/
      (2*c^6*r^3) - (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2)/(16*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2)/(2*c^6*r^3) + 
     (27*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/(16*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/(2*c^6*r^3) + 
     (27*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]^2)/(8*c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r^2) + 
     (31*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^4*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (c^6*r^3) + (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (45*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q1i[-a]]])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(4*c^6*r^2) + 
     (21*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]])/(8*c^6*r^2) - 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^4*r^2) + 
     (4*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (8*c^6*r^2) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(4*c^6*r^2) - 
     (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/(8*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]])/
      (8*c^6*r^2) + (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^6*r^3) + (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r^2) - 
     (31*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^4*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^6*r^3) + (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^6*r^3) + (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (c^6*r^3) + (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (15*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (45*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (15*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]^3*Scalar[ni[a]*ParamD[t][q2i[-a]]])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(4*c^6*r^2) + 
     (21*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]])/(8*c^6*r^2) - 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^4*r^2) + 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^4*r^2) + 
     (4*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]])/(c^6*r^3) - 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) + 
     (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[ni[a]*vi[-a]]^2*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (8*c^6*r^2) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(4*c^6*r^2) - 
     (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[vi[-a]*vi[a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]])/
      (8*c^6*r^2) + (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q2i[j]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/(16*c^6*r) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (16*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q2i[j]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q1i[a]]])/(4*c^6*r) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*q1i[j]*Scalar[ni[a]*vi[-a]]^2*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/(16*c^6*r) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (16*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       q1i[j]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]])/
      (8*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t, t][q2i[a]]])/(4*c^6*r) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*q1i[a]*
       vi[j])/(4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*q1i[a]*vi[j])/(4*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*q1i[a]*
       vi[j])/(c^6*r^4) - (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*
       J2ij[-a, k]*q1i[a]*vi[j])/(4*c^6*r^4) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q1i[a]*vi[j])/
      (2*c^4*r^3) + (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, 
        -k]*J2ij[-a, k]*q1i[a]*vi[j])/(4*c^6*r^4) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q1i[a]*
       vi[j])/(2*c^4*r^3) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*
       epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q1i[a]*vi[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*q2i[a]*
       vi[j])/(4*c^6*r^4) + (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*
       J1ij[-a, k]*q2i[a]*vi[j])/(2*c^4*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       q2i[a]*vi[j])/(4*c^6*r^4) - (G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*q2i[a]*vi[j])/(2*c^4*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -j, -k]*
       J1ij[-a, k]*q2i[a]*vi[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q2i[a]*
       vi[j])/(4*c^6*r^4) + (G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q2i[a]*vi[j])/(4*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q2i[a]*
       vi[j])/(c^6*r^4) - (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*
       J1ij[k, b]*J2ij[-a, -k]*ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/
      (2*c^6*r^3) + (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -b]*
       J1ij[k, b]*J2ij[-a, -k]*ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*J1ij[k, b]*J2ij[-j, -k]*
       ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*J1ij[k, b]*
       J2ij[-j, -k]*ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*J2ij[-k, b]*
       ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*
       J2ij[-k, b]*ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -b]*J1ij[-j, k]*J2ij[-k, b]*
       ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -b]*J1ij[-j, k]*
       J2ij[-k, b]*ni[a]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (43*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(8*c^6*r^4) + 
     (81*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^6*r^4) + 
     (43*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(8*c^6*r^4) + 
     (81*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(4*c^6*r^4) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^4*r^3) - 
     (8*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(c^6*r^4) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (9*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       q1i[a]*Scalar[ni[a]*vi[-a]]^2*vi[j])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       q1i[a]*Scalar[ni[a]*vi[-a]]^2*vi[j])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       q2i[a]*Scalar[ni[a]*vi[-a]]^2*vi[j])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       q2i[a]*Scalar[ni[a]*vi[-a]]^2*vi[j])/(4*c^6*r^3) - 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[j])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[j])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[j])/(2*c^6*r^3) - 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[j])/(4*c^6*r^3) + 
     (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[j])/(c^6*r^3) - 
     (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*vi[j])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (9*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(8*c^6*r^4) - 
     (31*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(c^4*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q1i[a]*vi[-a]]*vi[j])/(c^6*r^4) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*vi[j])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*vi[j])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*vi[j])/(2*c^6*r^3) - 
     (9*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(8*c^6*r^4) - 
     (31*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(4*c^6*r^4) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(c^4*r^3) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(c^6*r^4) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (5*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q2i[a]*vi[-a]]*vi[j])/(2*c^6*r^4) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*vi[j])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*vi[j])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*vi[j])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*q1i[a]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       q1i[a]*Scalar[vi[-a]*vi[a]]*vi[j])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*q2i[a]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       q2i[a]*Scalar[vi[-a]*vi[a]]*vi[j])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/
      (2*c^6*r^3) - (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       vi[j])/(2*c^6*r^3) + (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, 
        -a, -j]*q2i[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/
      (2*c^6*r^3) - (15*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       vi[j])/(2*c^6*r^3) + (15*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, 
        -a, -j]*q1i[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*Scalar[q1i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) + 
     (5*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) - 
     (5*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*Scalar[q2i[a]*vi[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) + 
     (5*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) - 
     (5*G*\[Alpha]EM*\[Nu]^2*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*vi[j])/(2*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(4*c^4*r^2) + 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/(4*c^6*r^3) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (8*c^6*r^2) - (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (8*c^6*r^2) + (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*q2i[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       vi[j])/(8*c^6*r^2) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (4*c^6*r^2) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (4*c^6*r^2) + (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*q2i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       vi[j])/(8*c^6*r^2) - (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[j])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[j])/
      (4*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*vi[j])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*q2i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q1i[a]]]*
       vi[j])/(4*c^6*r^2) + (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(4*c^4*r^2) - 
     (2*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/(c^6*r^3) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (8*c^6*r^2) + (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (8*c^6*r^2) - (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*q1i[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[j])/(8*c^6*r^2) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (4*c^6*r^2) - (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (4*c^6*r^2) + (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j])/
      (8*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*q1i[a]*Scalar[vi[-a]*vi[a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       vi[j])/(8*c^6*r^2) - (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[j])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[j])/
      (4*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       q1i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*vi[j])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*q1i[a]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*ParamD[t][q2i[a]]]*
       vi[j])/(4*c^6*r^2) - (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       q2i[a]*Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[j])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[j])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[j])/
      (4*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]]*vi[j])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]]*vi[j])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q2i[a]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]]*vi[j])/(4*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*Scalar[ni[a]*vi[-a]]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[j])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[j])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[j])/
      (4*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]]*vi[j])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]]*vi[j])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*q1i[a]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]]*vi[j])/(4*c^6*r) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*J2ij[-a, -k]*
       vi[a]*vi[j])/(2*c^6*r^3) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, 
        -j, -b]*J1ij[k, b]*J2ij[-a, -k]*vi[a]*vi[j])/(c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*J2ij[-k, b]*
       vi[a]*vi[j])/(2*c^6*r^3) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, 
        -j, -b]*J1ij[-a, k]*J2ij[-k, b]*vi[a]*vi[j])/(c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J2ij[-k, b]*ni[a]*
       ni[j]*Scalar[ni[a]*vi[-a]]*ParamD[t][J1ij[-a, k]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J2ij[-k, b]*ni[a]*
       vi[j]*ParamD[t][J1ij[-a, k]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*q2i[a]*Scalar[ni[a]*vi[-a]]*
       vi[j]*ParamD[t][J1ij[-a, k]])/(2*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -k]*q2i[a]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][J1ij[-a, k]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*q2i[j]*
       ParamD[t][J1ij[-j, k]])/(c^4*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][J1ij[-j, k]])/(4*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*ni[a]*q2i[j]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][J1ij[-j, k]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*ni[a]*q2i[j]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][J1ij[-j, k]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*J2ij[-k, b]*ni[a]*
       vi[j]*ParamD[t][J1ij[-j, k]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J2ij[-a, -k]*
       ni[a]*ni[j]*Scalar[ni[a]*vi[-a]]*ParamD[t][J1ij[k, b]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J2ij[-a, -k]*ni[a]*
       vi[j]*ParamD[t][J1ij[k, b]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*J2ij[-j, -k]*ni[a]*
       vi[j]*ParamD[t][J1ij[k, b]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*ni[a]*
       ni[j]*Scalar[ni[a]*vi[-a]]*ParamD[t][J2ij[-a, -k]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J1ij[k, b]*ni[a]*
       vi[j]*ParamD[t][J2ij[-a, -k]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*ni[a]*ni[j]*
       ParamD[t][J1ij[k, b]]*ParamD[t][J2ij[-a, -k]])/(2*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*q1i[a]*Scalar[ni[a]*vi[-a]]*
       vi[j]*ParamD[t][J2ij[-a, k]])/(2*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -k]*q1i[a]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][J2ij[-a, k]])/(2*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*J1ij[k, b]*ni[a]*
       vi[j]*ParamD[t][J2ij[-j, -k]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*q1i[j]*
       ParamD[t][J2ij[-j, k]])/(c^4*r^2) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][J2ij[-j, k]])/(4*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*ni[a]*q1i[j]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][J2ij[-j, k]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*ni[a]*q1i[j]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][J2ij[-j, k]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*ni[a]*
       ni[j]*Scalar[ni[a]*vi[-a]]*ParamD[t][J2ij[-k, b]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -b]*J1ij[-a, k]*ni[a]*
       vi[j]*ParamD[t][J2ij[-k, b]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -b]*J1ij[-j, k]*ni[a]*
       vi[j]*ParamD[t][J2ij[-k, b]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -b]*ni[a]*ni[j]*
       ParamD[t][J1ij[-a, k]]*ParamD[t][J2ij[-k, b]])/(2*c^6*r) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q1i[-a]]*
       vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^3) - 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*vi[j]*ParamD[t][q1i[a]])/(c^6*r^3) + 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*
       vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*vi[j]*
       ParamD[t][q1i[a]])/(4*c^4*r^2) + (2*G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*vi[j]*
       ParamD[t][q1i[a]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^4*r^2) - 
     (4*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*vi[j]*ParamD[t][q1i[a]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][q1i[a]])/(2*c^6*r^2) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*vi[j]*ParamD[t][q1i[a]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j]*ParamD[t][q1i[a]])/
      (8*c^6*r^2) - (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j]*ParamD[t][q1i[a]])/
      (8*c^6*r^2) + (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j]*
       ParamD[t][q1i[a]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*vi[-a]]*
       Scalar[q2i[a]*vi[-a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[j]*ParamD[t][q1i[a]])/
      (4*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[j]*ParamD[t][q1i[a]])/
      (4*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*vi[j]*
       ParamD[t][q1i[a]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j]*ParamD[t][q1i[a]])/(4*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j]*ParamD[t][q1i[a]])/
      (4*c^6*r^2) + (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j]*ParamD[t][q1i[a]])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j]*
       ParamD[t][q1i[a]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*vi[j]*ParamD[t][q1i[a]])/(8*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*vi[j]*ParamD[t][J2ij[-a, k]]*
       ParamD[t][q1i[a]])/(8*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -j, -k]*vi[j]*ParamD[t][J2ij[-a, k]]*
       ParamD[t][q1i[a]])/(8*c^6*r) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       ParamD[t][q1i[j]])/(2*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*ParamD[t][q1i[j]])/
      (c^6*r^3) + (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (c^6*r^3) - (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (c^6*r^3) + (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (c^6*r^3) + (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (4*c^4*r^2) + (31*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[j]])/(4*c^6*r^3) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (4*c^4*r^2) + (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, 
        -a, -j]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q1i[j]])/(c^6*r^3) - 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[j]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[j]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q1i[j]])/(4*c^6*r^2) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*ParamD[t][q1i[j]])/
      (8*c^6*r^2) - (15*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*ParamD[t][q1i[j]])/
      (8*c^6*r^2) - (45*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*ParamD[t][q1i[j]])/
      (8*c^6*r^2) + (15*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q1i[j]])/(8*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q1i[j]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q1i[j]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q1i[j]])/(c^6*r^3) - 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[j]])/(4*c^4*r^2) - (2*G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[j]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/(4*c^4*r^2) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (8*c^6*r^2) + (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (8*c^6*r^2) + (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*ParamD[t][q1i[j]])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[q2i[a]*vi[-a]]*
       ParamD[t][q1i[j]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[j]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[j]])/(4*c^6*r^2) + 
     (21*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[j]])/(8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*\[Nu]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/
      (8*c^6*r^2) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/
      (4*c^6*r^2) - (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/
      (4*c^6*r^2) - (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q1i[j]])/
      (8*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[q2i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q1i[j]])/(8*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t][q1i[j]])/(c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t][q1i[j]])/(c^6*r^2) - 
     (33*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[j]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t][q1i[j]])/(2*c^4*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*
       ParamD[t][q1i[j]])/(8*c^6) + (G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[vi[-a]*ParamD[t, t][q2i[a]]]*ParamD[t][q1i[j]])/(8*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][J2ij[-j, k]]*ParamD[t][q1i[j]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J2ij[-j, k]]*ParamD[t][q1i[j]])/
      (8*c^6*r) + (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^3) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q1i[-a]]*vi[j]*
       ParamD[t][q2i[a]])/(4*c^4*r^2) - (2*G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q1i[-a]]*vi[j]*
       ParamD[t][q2i[a]])/(c^6*r^3) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^4*r^2) - 
     (4*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*vi[j]*ParamD[t][q2i[a]])/(c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*
       vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^3) + 
     (3*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^3) - 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*vi[j]*ParamD[t][q2i[a]])/(c^6*r^3) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^2) + 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t][q2i[a]])/(2*c^6*r^2) + 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]^2*vi[j]*ParamD[t][q2i[a]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j]*ParamD[t][q2i[a]])/
      (8*c^6*r^2) - (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j]*ParamD[t][q2i[a]])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*vi[j]*
       ParamD[t][q2i[a]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*vi[-a]]*
       Scalar[q1i[a]*vi[-a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*vi[j]*ParamD[t][q2i[a]])/
      (4*c^6*r^2) + (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*vi[j]*ParamD[t][q2i[a]])/
      (4*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*vi[j]*
       ParamD[t][q2i[a]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q1i[-a]]*
       Scalar[vi[-a]*vi[a]]*vi[j]*ParamD[t][q2i[a]])/(4*c^6*r^2) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j]*ParamD[t][q2i[a]])/
      (4*c^6*r^2) + (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j]*ParamD[t][q2i[a]])/
      (8*c^6*r^2) + (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*vi[j]*
       ParamD[t][q2i[a]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*vi[j]*ParamD[t][q2i[a]])/(8*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*vi[j]*ParamD[t][J1ij[-a, k]]*
       ParamD[t][q2i[a]])/(8*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -j, -k]*vi[j]*ParamD[t][J1ij[-a, k]]*
       ParamD[t][q2i[a]])/(8*c^6*r) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       ParamD[t][q2i[j]])/(2*c^6*r^3) + (G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*ParamD[t][q2i[j]])/
      (c^6*r^3) + (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (c^6*r^3) + (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (4*c^4*r^2) - (31*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[j]])/(4*c^6*r^3) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (4*c^4*r^2) - (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, 
        -a, -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][q2i[j]])/(c^6*r^3) + 
     (2*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (c^6*r^3) + (2*G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (c^6*r^3) + (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*
       ni[a]*Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[j]])/(8*c^6*r^2) + 
     (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[j]])/(8*c^6*r^2) - 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*ParamD[t][q2i[j]])/(4*c^6*r^2) + 
     (15*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*ParamD[t][q2i[j]])/
      (8*c^6*r^2) + (15*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*ParamD[t][q2i[j]])/
      (8*c^6*r^2) - (45*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*ParamD[t][q2i[j]])/
      (8*c^6*r^2) - (15*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^3*
       ParamD[t][q2i[j]])/(8*c^6*r^2) - 
     (5*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/(4*c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[j]])/(4*c^4*r^2) + (2*G^2*m*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[j]])/(c^6*r^3) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/(4*c^4*r^2) + 
     (2*G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/(c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/(4*c^6*r^3) - 
     (9*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (8*c^6*r^2) - (9*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (8*c^6*r^2) + (27*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*ParamD[t][q2i[j]])/
      (8*c^6*r^2) + (9*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[ni[a]*vi[-a]]^2*Scalar[q1i[a]*vi[-a]]*
       ParamD[t][q2i[j]])/(8*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q2i[j]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q2i[j]])/(4*c^6*r^3) + 
     (G^2*m*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q2i[a]*vi[-a]]*ParamD[t][q2i[j]])/(c^6*r^3) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/(8*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/(8*c^6*r^2) + 
     (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[j]])/(4*c^6*r^2) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[j]])/(4*c^6*r^2) + 
     (21*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[j]])/(8*c^6*r^2) + (9*G*\[Alpha]EM*\[Delta]*\[Nu]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/
      (8*c^6*r^2) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/
      (4*c^6*r^2) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/
      (4*c^6*r^2) - (7*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t][q2i[j]])/
      (8*c^6*r^2) - (3*G*\[Alpha]EM*\[Delta]*\[Nu]*epsilonMetricdelta[i, -a, 
        -j]*ni[a]*Scalar[q1i[a]*vi[-a]]*Scalar[vi[-a]*vi[a]]*
       ParamD[t][q2i[j]])/(8*c^6*r^2) - 
     (33*G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[j]])/(8*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*ParamD[t][q2i[j]])/(2*c^4*r) - 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t][q2i[j]])/(c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*ParamD[t][q2i[j]])/(c^6*r^2) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*
       ParamD[t][q2i[j]])/(8*c^6) - (G*\[Alpha]EM*\[Delta]*
       epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[vi[-a]*ParamD[t, t][q1i[a]]]*ParamD[t][q2i[j]])/(8*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*Scalar[ni[a]*vi[-a]]*
       ParamD[t][J1ij[-j, k]]*ParamD[t][q2i[j]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t][J1ij[-j, k]]*ParamD[t][q2i[j]])/
      (8*c^6*r) - (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*
       vi[j]*ParamD[t, t][q1i[a]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J2ij[-a, k]*vi[j]*
       ParamD[t, t][q1i[a]])/(8*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q2i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t, t][q1i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t, t][q1i[a]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t, t][q1i[a]])/
      (4*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       Scalar[q2i[a]*vi[-a]]*vi[j]*ParamD[t, t][q1i[a]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[q2i[a]*vi[-a]]*vi[j]*ParamD[t, t][q1i[a]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[q2i[a]*vi[-a]]*vi[j]*ParamD[t, t][q1i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*ParamD[t][q2i[-a]]]*vi[j]*ParamD[t, t][q1i[a]])/(8*c^6) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t, t][q1i[j]])/(16*c^6*r^2) + 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*ParamD[t, t][q1i[j]])/(16*c^6*r^2) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t][q1i[j]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J2ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t][q1i[j]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t, t][q1i[j]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t, t][q1i[j]])/(16*c^6*r) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t, t][q1i[j]])/
      (8*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*ParamD[t, t][q1i[j]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*ParamD[t, t][q1i[j]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q2i[a]*vi[-a]]*ParamD[t, t][q1i[j]])/
      (4*c^6*r) - (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t, t][q1i[j]])/
      (16*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q2i[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t, t][q1i[j]])/
      (8*c^6*r) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q2i[-a]]]*
       ParamD[t, t][q1i[j]])/(8*c^6) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[vi[-a]*ParamD[t][q2i[a]]]*ParamD[t, t][q1i[j]])/(8*c^6) - 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t, t][q2i[-a]]]*ParamD[t, t][q1i[j]])/(8*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*ParamD[t][J2ij[-j, k]]*
       ParamD[t, t][q1i[j]])/(2*c^6) + 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*vi[j]*
       ParamD[t, t][q2i[a]])/(8*c^6*r) + 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -j, -k]*J1ij[-a, k]*vi[j]*
       ParamD[t, t][q2i[a]])/(8*c^6*r) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*Scalar[ni[a]*q1i[-a]]*
       Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t, t][q2i[a]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t, t][q2i[a]])/
      (8*c^6*r) + (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]*vi[j]*ParamD[t, t][q2i[a]])/
      (4*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*
       Scalar[q1i[a]*vi[-a]]*vi[j]*ParamD[t, t][q2i[a]])/(4*c^6*r) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[q1i[a]*vi[-a]]*vi[j]*ParamD[t, t][q2i[a]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*
       Scalar[q1i[a]*vi[-a]]*vi[j]*ParamD[t, t][q2i[a]])/(4*c^6*r) - 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       Scalar[ni[a]*ParamD[t][q1i[-a]]]*vi[j]*ParamD[t, t][q2i[a]])/(8*c^6) + 
     (G^2*m*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t, t][q2i[j]])/(16*c^6*r^2) - 
     (G^2*m*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*ParamD[t, t][q2i[j]])/(16*c^6*r^2) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t][q2i[j]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -k]*J1ij[-j, k]*ni[a]*
       Scalar[ni[a]*vi[-a]]*ParamD[t, t][q2i[j]])/(8*c^6*r) - 
     (3*G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t, t][q2i[j]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*
       ni[a]*Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*
       ParamD[t, t][q2i[j]])/(16*c^6*r) + 
     (9*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[ni[a]*vi[-a]]^2*ParamD[t, t][q2i[j]])/
      (8*c^6*r) + (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*ParamD[t, t][q2i[j]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*ParamD[t, t][q2i[j]])/
      (8*c^6*r) - (3*G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[q1i[a]*vi[-a]]*ParamD[t, t][q2i[j]])/
      (4*c^6*r) + (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t, t][q2i[j]])/
      (16*c^6*r) - (G*\[Alpha]EM*\[Nu]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*q1i[-a]]*Scalar[vi[-a]*vi[a]]*ParamD[t, t][q2i[j]])/
      (8*c^6*r) - (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*vi[-a]]*Scalar[ni[a]*ParamD[t][q1i[-a]]]*
       ParamD[t, t][q2i[j]])/(8*c^6) + 
     (G*\[Alpha]EM*\[Delta]*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[vi[-a]*ParamD[t][q1i[a]]]*ParamD[t, t][q2i[j]])/(8*c^6) - 
     (G*r*\[Alpha]EM*epsilonMetricdelta[i, -a, -j]*ni[a]*
       Scalar[ni[a]*ParamD[t, t][q1i[-a]]]*ParamD[t, t][q2i[j]])/(8*c^6) - 
     (G*\[Alpha]EM*epsilonMetricdelta[i, -a, -k]*ni[a]*ParamD[t][J1ij[-j, k]]*
       ParamD[t, t][q2i[j]])/(2*c^6)

